Directed flow at mid-rapidity in event-by-event hydrodynamics

Fluctuations in the initial geometry of a nucleus-nucleus collision have been recently shown to result in a new type of directed flow (v_1) that, unlike the usual directed flow, is also present at midrapidity. We compute this new v_1 versus transverse momentum and centrality for Au-Au collisions at RHIC using the hydrodynamic code NeXSPheRIO. We find that the event plane of v_1 is correlated with the angle of the initial dipole of the distribution, as predicted, though with a large dispersion. It is uncorrelated with the reaction plane. Our results are in excellent agreement with results inferred from STAR correlation data.

==> anc/00-10.data <==
-3286.416663746198	-2489.5651985126106	741132	4356.232963244461	0.01950537657440061	-0.8404225154527584	-1.567995874142463	9.556212528035577	338	2.04301
1164.3919670803232	9194.335209864807	717341	870.9870833548413	0.036997966598132724	1.3852034084995084	-1.595741829843173	1.940980292898209	351	0.617117
-204.32671909328383	-6965.365246331412	756352	3147.287006855602	0.03795024413560602	-2.9645506382227	3.004427562266486	6.7811116695105405	342	0.954106
-2908.7181940260775	593.2047295907271	560244	758.6688385486493	0.05669411167040574	1.0031019275341708	-2.226447956796034	1.886708971226293	273	4.43445
-4877.7445678291515	-4177.662969018604	598731	3732.9730777850405	0.02469393225769439	1.277842750857894	-1.4832447773141417	8.972135816993184	292	3.26863
-321.52963631556594	2099.1899757943347	608064	1515.3930761835757	0.03738590839899969	-1.712323556838873	-1.4651666859491694	3.6173033651848416	293	3.21644
-5359.56491110497	7944.577001714265	728535	3956.1960143224737	0.0701048828792719	2.61093740026144	2.0523496864069513	8.739805944484136	352	1.60422
-4075.638998272083	4310.461756884511	586732	3760.2798797826335	0.09102190491750062	1.1280095732737188	1.3253412190550609	9.10631426070289	350	0.964309
454.0777947147395	-491.1188794660394	623271	1530.4718618326642	0.015322996234576019	-1.079628214395835	-1.6231044764776668	3.6780877990846386	310	3.00665
-11140.189143809741	-863.9410945075334	551249	3811.3055583129953	0.07564048138229866	0.6065491405911932	-0.221129449385359	9.713185626033257	285	3.2688
4138.6905701452215	1578.3232981731494	603592	3829.6344217506735	0.09429830388259433	0.7988993733386515	0.7306065559237105	9.19311221322222	289	2.46075
1637.0455915015145	-792.4942029128772	578994	927.7922433177557	0.05702684990469748	2.30462802743096	2.6087730607837414	2.287999570273342	292	2.66086
-16111.129403585823	-2866.785949381589	709179	3897.9955187069545	0.05100806701777267	0.4738110751481646	0.2001076851410787	8.698783796410984	347	1.29921
-7099.630771032649	572.7949871307749	594041	3624.740658023977	0.06555171274347385	2.891583970299478	2.7096074299844197	8.840579099277187	291	3.10122
-9104.878576445713	1221.0764050247947	732720	4753.420760627747	0.05837529873828411	2.5376273535379776	3.0899523301823315	10.395104428935804	324	3.06494
-10685.651347944455	-488.4386416755242	770931	2551.2598815655824	0.023966758064784505	0.28847058996594305	0.2908601705002223	5.442138456705309	348	0.549076
-6181.700902583227	-4037.8196680215387	550356	2526.791980966918	0.0565883206490263	0.8366233788793939	1.309230542776939	6.358094733657169	275	3.6957
-5726.273695651578	-7175.692346962256	646720	3087.3687948047814	0.12205361726242635	-1.964906206802192	-2.5478133108619168	7.259896743572436	308	3.19466
-4870.791210480904	5500.862222244799	607995	2057.148997912019	0.08613816750547826	0.7013067311068978	-0.4599265111580715	4.9729844776320205	294	2.90553
-3563.918102254939	-5829.961531127968	613272	2968.3286795364866	0.12205361726242635	-1.964906206802192	3.041276306153686	7.162738224335125	316	2.69287
#00-10%, the sum on the 3 first columns are to 0<p_T<1
#Sum v1*bin;	Sum v1,s*bin;	Sum bin;	Q;	eps_1;	phi_1;	Psi_1;	chi;	# part;	b


==> anc/10-20.data <==
824.8693978592075	3523.999717341125	526800	1179.122222884628	0.10545033816294212	1.238212405850908	1.4530689420419816	3.031252237101128	254	4.73307
837.6136601499757	4900.0399192402	421974	1470.9830236157227	0.11286395268826216	-1.3997276678885597	0.8902901100358006	4.221195524441948	217	4.68138
-4125.769075616359	367.4387668054238	505258	1853.310166823557	0.04391720219333495	2.6589462666319195	2.7058620079427644	4.890707083917925	256	4.61786
-8752.87122436567	3505.4305405275218	384168	2744.580562892639	0.023985585356920087	-2.946418187547237	1.5465482659183307	8.410026151869724	206	5.81509
-7721.8580066337445	-1126.5762281435564	386226	1467.8325999686178	0.07095525876675006	3.1199696338268126	1.1212263527745239	4.494792173855874	218	5.17389
-2017.9438837135508	2375.736671467427	437938	1058.815187520317	0.09386561179068116	1.427259709889265	0.1522628867015447	3.0175077956790917	233	5.18043
-1404.6559458562965	1505.4528941829599	473127	1133.968425942867	0.06671306550530874	-1.401039380168737	1.9238755797187264	3.1204663558477392	246	4.78239
-814.9435594083308	-2979.5994494588363	400359	1476.562905687329	0.1510010181776728	-1.9919912941733284	-0.8088927761930881	4.423311590492974	202	5.96674
-857.3357132690717	997.5902032437338	369279	224.17189116353723	0.025121627094354088	0.40015064334056843	-2.7813480910398036	0.701819810066233	205	5.65243
-3561.460793848015	-1415.145837980619	461159	2258.767959438025	0.07759613700215029	1.2312054127251277	1.7963979818620708	6.244827113547634	238	5.21523
-11449.776908088783	-3295.807322710918	423667	4041.4645323002565	0.07421238547441603	0.9507952042565064	1.0016480940545185	11.937680140271222	219	5.68848
-6594.2001367119865	2117.297495738161	374855	2959.570271690813	0.13658406230055775	2.621789412879085	2.7527593163944175	9.184116281837927	209	5.87769
-4773.860814421524	-961.9649616952516	442709	2799.781135702107	0.10480039165484689	1.1327905419592748	1.2007437431794916	8.045834972844105	229	5.15569
-11979.588515162774	1221.0904152409091	403087	7990.6832476746395	0.14621544355611438	-0.4885538345394203	-0.32918379558396327	23.86175399930383	224	5.40495
-9501.00449293168	-5488.195101115747	396899	2214.953085633672	0.0740278500813422	0.4380517653054841	0.23449495511525034	6.743036944260249	224	5.44307
-10460.267140607448	1833.7901579962765	395411	4265.590639667539	0.07702166162787881	0.6823274266292614	0.32309629374743354	12.950969736519752	209	5.87916
-2133.688768325802	772.784473457272	411152	847.2830901242208	0.07995320244345229	0.41327549605653446	0.9296013532130779	2.509444520719567	217	5.48855
-2130.6672126758094	4005.0004554490342	435121	1616.8674824801647	0.009070287383548634	0.19337146124141671	-1.8769576157960508	4.606826950297324	215	5.53481
-6150.881331214938	-3448.7986109294916	383933	5057.43182131698	0.12450915221882412	1.458206293535109	0.9107986942958249	15.259469335582693	200	5.83868
-4973.2481914920145	1966.9589314606012	459459	2672.629815683418	0.07552411649025496	-2.48639204639997	-2.7274495926520443	7.401651109595972	225	5.126979999999999

==> anc/20-30.data <==
-4806.704593194355	1622.377373026425	324521	951.642730400256	0.0949300556864353	-0.7867263569360382	-1.2461613278231287	3.1909651189337533	169	6.62069
-3290.5797040414473	-682.2947397392303	368190	2144.0303844643095	0.07396897755156638	-0.5467693400414895	0.452378842441916	6.70212287194862	192	6.16475
2093.764930653972	2207.7221389991423	300308	473.1321940112881	0.031854759716765484	-0.5214795618418158	-1.9203561903672146	1.6187391340421757	155	6.56332
-4162.46134892652	2489.788700618947	377474	1486.0818115004333	0.008887672288324312	-1.968766163200941	0.03711490446627525	4.631877169019194	191	5.11344
-2525.9538944375327	-879.1456691157487	275856	2555.9703554316698	0.11426574780849655	-2.3099960258677625	-2.731397769891321	9.244762755458915	153	7.07172
-951.2740883816414	3224.0823678751244	281551	549.8627797001238	0.13868913794208343	1.9033147399306252	2.282699966831002	2.0018503360991278	157	7.42642
-7957.52881547037	-547.5133402195852	253091	1555.8242172754926	0.133719995255236	2.0043381375105307	0.5664870376168862	5.924900856174899	146	7.44302
-1401.0598289213222	-3060.615797233606	314534	271.77253999480024	0.0937721713925996	2.057772806769764	1.3851604352094695	0.9210122699734489	163	7.45619
-3231.733696477864	142.94553394820463	250903	2010.2563181311382	0.13147442620266508	2.042578670570703	-3.0520674485375707	7.667131396187002	151	7.25279
-7585.748549568936	4037.740622024411	296836	1111.3392004658115	0.09178473062748005	-1.1103613236501197	-2.7244703161156583	3.845349327900904	157	7.62603
-3242.7219179025187	-426.83330958846267	306316	1896.6910228158954	0.03631636996395177	-0.965753040455435	2.160259317883181	6.573717622599016	164	6.78578
4068.3194576403175	890.1605776155891	283182	1668.3389099896983	0.1323825239324078	-0.2391319590264342	-0.4276390140136963	5.934637580200243	154	7.16208
-1308.2773889957807	2712.8921917238117	316678	1586.7752395057075	0.09252684515529362	-0.9876637738633545	-1.2740515265898504	5.387939027129764	165	6.575299999999999
-1872.9683499492057	-231.43587306100477	336627	895.1636572550527	0.04497314104172529	3.137226957435796	1.3415793509504568	2.8834378939120167	164	7.661889999999999
-7008.811892077696	-3111.721200259939	341429	3825.6764942632058	0.1331348729545381	-1.686995391992424	-1.660098483667686	12.44193878752459	180	6.253359999999999
-2595.675899712193	516.2340616374017	331673	1666.2675387277543	0.08637234656306973	-2.339904184318331	-3.0811105001280192	5.519173737298289	188	5.55016
-5611.716201616267	3395.228230275742	356724	2828.764068064454	0.029954614356293936	-3.058563090677212	2.7257225045025337	8.959350536423756	180	6.516859999999999
-2298.0081460070232	-4171.708787732318	392862	3127.043150561942	0.007291960823414102	0.7619896839004138	0.5584051077884998	9.359657592525844	189	6.305199999999999
229.71153833879555	2602.0720249711144	298856	1404.7445712109645	0.08355431478986836	2.5363782458796034	1.7102360121372036	4.8610385601902575	155	7.30658
-1854.6543462969503	572.4585975119276	334405	1132.980500814041	0.11910380402052836	2.1081712418452674	1.4190950736836028	3.7665004261097463	180	6.16848

==> anc/30-40.data <==
945.2991216389797	-2153.437477469769	236416	449.6343177334354	0.08889988153808052	1.5087122469822747	2.8754385053048903	1.7712581645808423	123	7.61628
-1210.6352083837214	1425.821200486244	177634	1134.6695414998378	0.12422655714364875	-1.8660738916553257	-1.5622555227314705	5.119279691389744	109	7.92929
-1129.7167231964274	1797.0777178247845	192274	751.0998719065831	0.23074328350923679	1.1897760379850257	0.34690409155571916	3.300985723315669	125	8.03262
-1714.9479328296063	1254.385473183404	211722	337.6778286358475	0.13989838566317256	-0.2976102830215728	-2.723518258503503	1.405091593397771	114	7.89331
-4.840400926968641	1394.9034895849045	212807	1265.8325514699022	0.12422655714364875	-1.8660738916553257	-1.505506537948992	5.231498897489811	117	8.17923
1246.6873653992914	-3255.4113456451023	224975	427.15027614349543	0.25221577340835044	1.5745353641857958	2.3225101926596756	1.719218492019356	133	7.29096
-458.5108561087127	1260.823854915423	239192	1439.9298879471735	0.13737425423312835	-1.9665206388935037	-2.1876924759866077	5.630834597360617	136	7.96278
-7250.522384628048	-796.3249988322677	195936	2695.7398737819	0.133719995255236	2.0043381375105307	2.75226691969105	11.45199775062109	103	8.19751
-2544.9637730219138	1282.180756604897	220396	2018.979906146032	0.10893016101170905	2.5054785797585644	1.976065303882091	8.336005500006465	140	7.54762
-10144.780506970234	3362.0930658507	245168	3876.1321273480867	0.24239883165053652	1.4744834107612839	0.8625335710535688	14.746290049850645	132	7.87067
-1454.3786280283034	1606.075806734444	179199	309.7299106603848	0.12855748026290212	1.637889365111421	-0.7560525949471357	1.4121831314577291	101	8.29671
-148.7478374650679	2171.7191561024133	182869	897.5960704955949	0.1173555927933499	3.085515022713973	2.4184665486293957	4.042320536180153	107	9.12793
-2810.7355123754473	-1080.8143069976386	186598	365.75649268323593	0.03496309917965881	-2.8169252292330142	-1.1656303595102073	1.6112082701553312	101	8.54372
-2975.327787427239	-1565.285718295355	192314	1712.8233964020499	0.16505160202624153	1.9302001626958414	1.0901315813721997	7.4676342987298145	104	8.37798
-2556.5166779863166	793.9956775758031	191288	2211.564949869499	0.19414948600645235	-2.662257365412976	-2.88505595325135	9.673688015054378	128	8.40157
-4583.326307344901	-574.8843181838129	206376	1636.0277298975775	0.12370532558556321	0.6731607844011087	0.31305383217535443	6.867125780705745	101	8.42993
-1400.718350303923	538.4950373688005	186813	303.8365937445504	0.07137929324180695	-0.6503299245388785	-0.3987499933866431	1.368069244006964	113	8.41549
-3912.6086642663104	2624.968995451971	234585	1659.100824538539	0.10135026805246816	2.3888413442060092	1.1978114593269176	6.637863982504139	133	7.79833
-3239.8352206909876	72.6106633526388	238774	1539.9802653853515	0.2693380418412526	1.4464680909725764	1.9946649306000315	6.09786894539301	121	8.217249999999998
-497.86110372963645	3206.698608530778	183335	3071.1716485763486	0.16413384784645704	-2.612969697562914	2.963710146330126	13.239334692723968	101	9.18932

==> anc/40-50.data <==
-5365.977121524894	-2000.5619526973169	187436	2777.3347335138124	0.10727413636341881	-0.20156007036180051	0.4505915323921306	12.180791355765532	98	7.84275
-4514.021007950618	-1538.7243399541853	188229	2010.021130798804	0.21958557411584248	-0.8907593849537288	-2.3449874656139014	8.926375846629496	95	8.26503
-4474.329467110934	-1657.946136555286	111981	1179.5144324321075	0.17942024512906607	-2.7601217158389213	-0.8874927664294796	6.696962765619136	73	8.90468
-2462.465912222378	-95.4093880119919	155186	953.698882207569	0.04847138471973064	1.7082723598241645	2.585404115709128	4.706994463569851	93	9.15462
-2680.028174086518	-367.67411469748623	171867	1285.479767635297	0.04346110650902732	-1.4587689809166233	2.9508305531990233	5.934578222166415	94	9.13126
-2775.7279186241585	555.012868789658	165401	912.1391875452371	0.009800383710880068	-1.8150255063870833	-0.1358862239605889	4.309428413879042	90	9.52137
-4127.789350120966	1954.2374147385076	154834	744.022842456107	0.18741725067545206	1.7947726244912507	0.8978363721470887	3.6814851058670697	92	9.02881
-3502.1839083433683	-455.16023056410756	159823	769.162435591614	0.08265240956062196	-1.6728100245609936	-0.28579781410384236	3.767910769030067	95	8.70115
-932.4651850973141	1965.5977333970454	158230	513.7913915234594	0.13487318591739197	1.9427430466656108	2.4477175600451893	2.4992033256803223	92	8.95193
-287.7913588036438	-2434.2912658871624	157911	716.9625669213975	0.11643284924323477	-1.1386135458986921	-0.7427193812568195	3.5173607535911233	98	8.86765
-8326.509686389769	2222.6903057923078	149801	3630.179777247218	0.21807582684679258	1.3117946642164975	0.827774932588832	17.878264080757095	82	9.07516
1115.8561414241071	-1817.6331137922807	152134	1008.484496063638	0.13424517342917416	1.5352178951003697	0.020696734467583456	4.9762653030828785	97	9.24777
-1974.9936038103094	-943.892283152591	166080	790.2626694911751	0.11646893258800627	-2.3019094477732227	-2.657970658159295	3.7727803397269017	90	8.82255
-3623.491085623436	1009.5673864993094	137189	974.7215303326664	0.1659015514267372	-1.698600877116379	2.7398710391704975	5.127424397355214	93	9.26254
-642.0635768793136	-835.1470149914587	125719	909.6979034725842	0.21442309193826306	2.076995265863469	2.2988867153114376	4.96811151663518	71	9.09598
-1321.0265526284597	1132.233927556407	159822	509.5201450769528	0.11255786803876536	3.0073615608253506	-0.6196917255164154	2.4748092837228026	91	8.867429999999999
-1821.814887903889	167.77799041600673	114243	1083.751406256604	0.14359015706940112	-1.4125749081136945	-1.8634706208513534	6.304353502625275	79	9.6996
-2004.7475598795672	-266.7837244305386	103034	1160.1790653524151	0.025267480578687114	2.754671980356651	2.3027074643988965	7.012042050086514	67	9.50906
-3203.924291996292	-488.05180982063575	119571	1394.5737191688681	0.24158626792424437	-1.2078451170825037	-0.4088632501792462	7.905269889466963	78	9.12359
-994.9883215770403	1625.0243555729364	144756	1217.8785022295112	0.119694721744255	2.6651037733902365	2.9562308474850996	6.2587301005986635	91	9.12201

==> anc/50-60.data <==
-2145.7015024139855	965.761871309404	67147	562.7630226956783	0.23244045308016034	0.5521738378347445	-1.154933598909061	4.270335145189785	40	11.073
-371.9999199651466	-569.4884728702043	63505	252.97877390067626	0.16738490141697734	-0.19758088318595973	-2.593405931686128	1.9767469852510606	42	11.918
-922.6519468934351	1043.7299731458502	74439	377.5329633424177	0.4208241390860439	1.2391071501046274	0.11096714932018922	2.6886886024333516	41	11.1099
-412.9436451571685	916.7024804829373	73124	345.3135094209081	0.27221185171187184	-1.2841603376950275	-1.7939937269650903	2.497349635280394	43	10.348
-1207.2978420248762	224.47344835104604	83274	245.2102020487308	0.2434964112250507	-1.2479360723878572	1.293505711311699	1.6658945069185735	56	10.4982
-2963.9076297085658	801.8696312381716	74429	732.9213778781578	0.1869726140790261	1.9183026764744917	0.27384440510142566	5.2305481359912935	48	10.6461
-2560.9969665321014	-269.818475731366	66823	671.720893778955	0.16237266024052432	1.113402278310422	-2.5415783399289102	5.098337994480492	48	10.3764
-2633.994901358081	744.4768651315613	56214	757.2723266180149	0.129093167687316	0.9099966850355172	-1.483802323500522	6.270678701564195	40	11.1456
295.5640622775312	-706.1831898168547	89246	279.88387824542264	0.013899947046396919	0.66267364041259	0.23830987018102245	1.8434912768405594	52	10.7011
-3547.4469279602463	592.2775304918925	77415	574.4829079585156	0.3531141862798676	2.0555436019071887	-0.9371563453998701	4.014472382302119	41	10.6011
-733.846554999667	-381.1615732463212	74385	185.13708343886427	0.18467501710822035	-1.0321344332438296	1.9190423640621233	1.3219768219538999	43	11.106
-347.5651287962228	494.2494678914141	73082	154.4309543246312	0.18205036057852367	1.0089672166776793	-1.5128690630165549	1.118994990101291	54	9.86054
-1897.8878419768125	506.14226035573745	73257	644.8131807226293	0.17558863134611125	1.9087854350343292	0.23833296553980915	4.659238895416301	48	10.6724
-1568.2631410824133	32.65230272962716	61930	241.7227487948663	0.08035026480329162	1.0408625644081837	1.829132952505934	1.8887513324537502	42	10.538400000000001
-1510.1726752086922	-473.11890448217935	78606	543.6162408265897	0.03291065806924757	1.9385516052924243	-0.7205510248411867	3.810800445340824	56	10.1083
-867.3579905790132	1502.2292022260456	78090	308.1851635549926	0.24595320901045734	-1.4476020851111264	1.392116423402276	2.1532917203403783	54	9.77213
-1177.0575960636168	7.937993112542699	104683	559.0118425495351	0.14868955935889666	1.038225504615585	1.9767336532639481	3.3764384767625573	57	9.16666
-306.56097156287206	-273.8554066284012	78966	163.52588068586374	0.09917282770087917	-1.7378651718452152	-2.9808138207198	1.128842756260086	53	11.455
-573.6504381227711	99.95625689778603	64735	463.7706249388759	0.10027886369951326	1.929070261884284	2.7330969029352237	3.460395551750889	41	9.527660000000001
-1419.7102971923605	1102.8671698274234	66361	671.5998302046237	0.24774983295542058	1.7081588720860093	2.474255874653608	5.07841722123364	40	10.3609

==> anc/C-v1-11.data <==
#"pt"  "v1"  "v1s"  "#bin"
0.05  -0.0048680766572296915  0.00020161140172655461  19122
0.15  -0.009071320142972492  -0.0007900254520608602  74028
0.25  -0.012106595124241469  -0.004533639895543324  96645
0.35  -0.012247659773288193  -0.004660998676624726  93400
0.45  -0.011828484679172429  -0.0030192296272605157  80860
0.55  -0.011247893725554094  -0.005222716838324485  66566
0.65  -0.016212096915616283  -0.005186044816472872  53503
0.75  -0.019880410548450595  -0.003973686356835573  42952
0.85  -0.012638083074544497  -0.00039932053010395313  33487
0.95  -0.012516338376066865  -0.006093415707445035  26264
1.05  -0.004016542503971421  0.0012450040659845027  20085
1.15  0.00014683220497758642  -0.004663370971843309  15876
#1.25  -0.0036660796633864266  -0.012149504480843135  12359
#1.35  0.012486707543912097  -0.020823829527607224  9557
1.30   0.00337773	     -0.0159322		    21916
#1.45  0.013616514195184096  -0.0035744945685584123  7437
#1.55  0.026219021510362386  -0.026699071283872746  5861
1.50   0.019171		     -0.0137665		    13298
#1.65  0.03451693617623606  -0.013033142055207616  4510
#1.75  0.03429193414827693  -0.01660527277746054  3610
#1.85  0.03777784967121705  -0.006611811113256607  2822
1.75   0.0352837	    -0.0125556		    10942
#1.95  0.02975001276424012  -0.0231408193049567  2175
#2.05  0.028090777958529125  -0.00998344001245513  1705
#2.15  0.043423766502001984  -0.013645904223978603  1338
2.05   0.0327141	    -0.0164069		    5218
#2.25  0.024269657359385646  -0.0497487011492713  966
#2.35  0.06748612828301803  0.003519211958820141  821
#2.45  0.09645865999897231  -0.05538538369003982  680
2.35   0.0585499	    -0.0335752	    	    2467
#2.55  0.05324745929061919  -0.0033381015360996105  515
#2.65  0.09624256596018194  -0.006199979233049391  355
#2.75  0.028194014127862172  0.06101155850637528  322
#2.85  0.14845040634483872  -0.03751585683168506  232
#2.95  0.028813329407147394  0.0097338387295657  188
2.75   0.0685635	     0.00549125		 1612    
#3.05  0.02482225375775258  -0.10541749244442858  146
#3.15  -0.0013391723850155338  -0.07632735593106399  112
#3.25  -0.08437876950528433  -0.145883119346723  99
#3.35  0.05949133957716072  -0.049737043430527025  60
#3.45  0.15878416658084832  0.011122884283969174  48
#3.55  0.359583582111713  -0.0610589108642382  42
#3.65  -0.07963854411820354  -0.005551118089891194  29
#3.75  0.29210007875822536  0.011260880195290993  27
#3.85  0.30418210768380816  -0.12177382791913231  17
#3.95  -0.05356212543012097  0.3392629530744714  20

==> anc/c00-10.data <==
-9145.705637936233	975.0565603072155	741174	4853.5837901024925	0.01950537657440061	-0.8404225154527584	-1.6203284683351733	10.658533650540424	338	2.04301
-6081.362420714933	-3127.147576701444	717535	1352.083520178268	0.036997966598132724	1.3852034084995084	-0.9600608987705416	3.015582130989416	351	0.617117
-8165.187892766795	3089.5107176048105	756434	3467.726351507366	0.03795024413560602	-2.9645506382227	2.8609757682918198	7.4793166462447465	342	0.954106
402.51132588926464	-16.558503016995132	560213	560.8750196585493	0.05669411167040574	1.0031019275341708	-2.219750751696033	1.3959739488940972	273	4.43445
-6484.390566235082	1786.9329663046187	598771	3733.4465961200485	0.02469393225769439	1.277842750857894	-1.5456195889584594	8.980059000542852	292	3.26863
-3753.5321818452335	-605.7219594955673	608080	1620.679870626197	0.03738590839899969	-1.712323556838873	-1.385470050554386	3.8713889118582374	293	3.21644
-7878.10254803434	-3637.6722536253446	728624	4067.8387232345485	0.0701048828792719	2.61093740026144	2.2627237228874555	8.99764631052613	352	1.60422
-7257.010737063623	-2141.4662207095503	586827	3913.3918250128822	0.09102190491750062	1.1280095732737188	1.3845855224565657	9.48569440330964	350	0.964309
-4951.69550095092	136.71945453732883	623355	1981.406847033203	0.015322996234576019	-1.079628214395835	-1.63989877275145	4.766647747776305	310	3.00665
-2567.4048192120736	275.8268473544173	551202	3277.662922107992	0.07564048138229866	0.6065491405911932	-0.24546625678453324	8.35554747964972	285	3.2688
-12255.93864349557	-417.77330836754066	603949	4350.191391614026	0.09429830388259433	0.7988993733386515	0.7631225739193165	10.46187629792412	289	2.46075
-3565.599453942049	347.45209621512436	579034	1151.814723485849	0.05702684990469748	2.30462802743096	2.5486293485795746	2.8427726058207092	292	2.66086
119.57724742952155	1900.6343760539937	709243	2953.959501055717	0.05100806701777267	0.4738110751481646	0.10005352704482522	6.595439800466631	347	1.29921
-4723.129463720037	-156.33117166391906	594017	3527.529148229989	0.06555171274347385	2.891583970299478	2.725111528632447	8.609355048608162	291	3.10122
-6037.764113894456	-191.59748024199905	732748	4561.640775734747	0.05837529873828411	2.5376273535379776	3.125405777197552	9.982435145897682	324	3.06494
460.04189991253855	-39.912037998946516	771004	1971.0283121616617	0.023966758064784505	0.28847058996594305	0.3494261205755632	4.207324194109304	348	0.549076
-2441.031191418074	1979.334728331246	550346	2208.7283743481007	0.0565883206490263	0.8366233788793939	1.2841193281329137	5.562659709023756	275	3.6957
-5400.702482728098	3036.2983710864064	646942	3029.7837485906693	0.12205361726242635	-1.964906206802192	-2.830884952579681	7.129922645508826	308	3.19466
-3215.620997972579	-2638.7237085992015	607949	1733.0158724873497	0.08613816750547826	0.7013067311068978	-0.009678646455921008	4.193268413806286	294	2.90553
-6568.2966683393315	3112.7011692244155	613465	3190.0893585382178	0.12205361726242635	-1.964906206802192	2.805565151495887	7.705291607518808	316	2.69287

==> anc/c10-20.data <==
-3967.4599295104385	-1421.8066716174335	526904	1596.0376528921154	0.10545033816294212	1.238212405850908	1.5933845671411344	4.106756883821209	254	4.73307
-4110.734737704519	-2351.656818825691	422053	1673.7570294279653	0.11286395268826216	-1.3997276678885597	1.0600144052281253	4.80720833145618	217	4.68138
-2194.615279486828	-112.56832917474864	505183	1731.225246241664	0.04391720219333495	2.6589462666319195	2.7469827208865394	4.5721661409685765	256	4.61786
-1384.9421011081624	-2240.2795547837513	384131	1872.2482115678542	0.023985585356920087	-2.946418187547237	1.8104679600380145	5.74033426458604	206	5.81509
830.5650489837316	1837.522760519309	386404	638.9962595980777	0.07095525876675006	3.1199696338268126	0.490075010304776	1.958440207013415	218	5.17389
-2013.128510679748	-1210.8264717761303	437978	1142.3164157427075	0.09386561179068116	1.427259709889265	0.4620507435557648	3.257574034651401	233	5.18043
-2029.502533984757	-1029.2754229681018	473102	1151.796970132725	0.06671306550530874	-1.401039380168737	2.1154228803221664	3.1721585174057614	246	4.78239
-3602.0337338004338	1010.7639280469544	400476	1745.898483902809	0.1510010181776728	-1.9919912941733284	-1.0959699951337838	5.235910540396541	202	5.96674
-623.8047610601448	-417.9304324192352	369300	279.06395614008494	0.025121627094354088	0.40015064334056843	-2.1944086624451695	0.8743908969933117	205	5.65243
-3608.226727219797	605.7818284797006	461168	2290.177871730385	0.07759613700215029	1.2312054127251277	1.7289990618312598	6.336845425984946	238	5.21523
-2986.8550882571903	1965.9733643195234	423860	3159.598469017056	0.07421238547441603	0.9507952042565064	0.7874069669174366	9.33369658271403	219	5.68848
-3421.3805539103323	-973.5021614385902	374706	2703.26020219439	0.13658406230055775	2.621789412879085	2.881861152471219	8.39277724281715	209	5.87769
-3948.1537297335235	603.1184770124293	442782	2695.90380128386	0.10480039165484689	1.1327905419592748	1.1290117660416277	7.754045085305092	229	5.15569
-12880.470721290414	-518.9076205709241	403133	8078.870117007189	0.14621544355611438	-0.4885538345394203	-0.30059721743115414	24.150663393925555	224	5.40495
-3007.5283953781436	3488.9896967365326	397252	1594.7180482971683	0.0740278500813422	0.4380517653054841	-0.770376877488954	4.857164527436541	224	5.44307
-4108.2262142050995	-1103.1466130661456	395449	3804.828341916194	0.07702166162787881	0.6823274266292614	0.41308777821506354	11.551888881133848	209	5.87916
-673.7256714193376	-299.6224038161559	411186	731.8636797896621	0.07995320244345229	0.41327549605653446	1.0013485420808197	2.169364030396949	217	5.48855
-3218.201421209369	-2016.8442983516281	435257	1738.053663424231	0.009070287383548634	0.19337146124141671	-1.7669093773514415	4.956183228820519	215	5.53481
-8862.301392160054	1621.532408355585	384152	4965.612961115729	0.12450915221882412	1.458206293535109	0.8600392836283571	14.999470864710222	200	5.83868
-3918.4228595175937	-922.8617833422778	459334	2689.765001009654	0.07552411649025496	-2.48639204639997	-2.6054998658544672	7.455885335985711	225	5.126979999999999

==> anc/c20-30.data <==
-403.9230434114952	-1806.6533514369369	324616	404.80445241986524	0.0949300556864353	-0.7867263569360382	-0.2530757381855265	1.358938849443838	169	6.62069
-3029.5919777097542	411.1068120982326	368194	2087.1481719915087	0.07396897755156638	-0.5467693400414895	0.3969749289659591	6.529063333626137	192	6.16475
-2829.2740668889846	-621.4967455976022	300351	968.3057416337248	0.031854759716765484	-0.5214795618418158	-1.58535143610346	3.3152661571016413	155	6.56332
-1483.1126481412707	-1153.6953361737847	377465	1320.6678173459557	0.008887672288324312	-1.968766163200941	0.5461918615581663	4.119777649455531	191	5.11344
-5209.781916630074	530.3126464697393	275840	2667.324898555731	0.11426574780849655	-2.3099960258677625	-2.771587934172196	9.663030172223406	153	7.07172
-2292.4905967556797	-713.7336249169084	281616	729.2588566606673	0.13868913794208343	1.9033147399306252	-3.1305722499542594	2.6564333632835817	157	7.42642
1134.2452336473555	1652.6044494760577	253127	580.9656604409311	0.133719995255236	2.0043381375105307	-0.06256159516268756	2.213875105028904	146	7.44302
-1476.9310865165876	1191.2873970062478	314582	306.04063560049184	0.0937721713925996	2.057772806769764	0.2455206054287484	1.0377345622984473	163	7.45619
-3283.0770793375077	-21.205438659842628	250898	2010.6299405288153	0.13147442620266508	2.042578670570703	-3.039833506980168	7.675654164358733	151	7.25279
32.920782153653136	-3426.283713094118	296685	884.282777578561	0.09178473062748005	-1.1103613236501197	-2.147050594960859	3.0651980023908396	157	7.62603
-2831.0094347672525	338.66882141171453	306271	1859.139879739267	0.03631636996395177	-0.965753040455435	2.0969077567647685	6.449744420258835	164	6.78578
-7017.3306080958555	-1403.0428333025868	283494	2376.1682278051467	0.1323825239324078	-0.2391319590264342	-0.5734543463095044	8.474132777769912	154	7.16208
-3684.8528346201397	-1600.877268470139	316648	1730.5391643749156	0.09252684515529362	-0.9876637738633545	-1.117150790439868	5.884343615683948	165	6.575299999999999
-861.3388641783652	325.24368462356324	336577	797.1743774668414	0.04497314104172529	3.137226957435796	1.3022834818386717	2.5696880733164877	164	7.661889999999999
-5226.625376384927	1395.991543959033	341513	3604.9864090018928	0.1331348729545381	-1.686995391992424	-1.7729037142359712	11.731504438904642	180	6.253359999999999
-2533.602680074193	-296.1365080765813	331702	1698.0857968163	0.08637234656306973	-2.339904184318331	-3.010933945535281	5.629344879720702	188	5.55016
-4127.828373774959	-1710.4338868204588	356782	2607.491848261187	0.029954614356293936	-3.058563090677212	2.90062469009952	8.264601347716786	180	6.516859999999999
-6731.802097038728	1984.1237070724715	392993	3183.9160199370444	0.007291960823414102	0.7619896839004138	0.4398094716547367	9.542388727495137	189	6.305199999999999
-3893.7475434765765	-1339.2053191899267	298941	1733.1251754527668	0.08355431478986836	2.5363782458796034	1.8064647099067324	6.004774873309835	155	7.30658
-1901.8996447984648	-221.7283659896583	334412	1145.981684541033	0.11910380402052836	2.1081712418452674	1.486447518792605	3.8130737243177424	180	6.16848

==> anc/c30-40.data <==
-2696.603227285598	-134.63358100031485	236615	940.3984557807728	0.08889988153808052	1.5087122469822747	2.199494733828088	3.709012738698083	123	7.61628
-2315.6334274902147	-683.1348914109786	177691	1263.3823317867405	0.12422655714364875	-1.8660738916553257	-1.4226952513292739	5.708455480260731	109	7.92929
-2025.4996862635126	-782.4974601154374	192385	965.8118514982201	0.23074328350923679	1.1897760379850257	0.7716934603556243	4.248171289842671	125	8.03262
-465.70747301895364	-860.296621751621	211785	308.27300736015457	0.13989838566317256	-0.2976102830215728	-1.9039257552760285	1.28371438628176	114	7.89331
-3769.8263113594694	-575.587670822464	212887	1716.137123585563	0.12422655714364875	-1.8660738916553257	-1.39107304350882	7.101559610494654	117	8.17923
-3587.911507011546	894.5703142611156	225349	1344.4175094882592	0.25221577340835044	1.5745353641857958	1.669172794828183	5.41712060161286	133	7.29096
-3579.6092096770935	-418.02578318127667	239230	1864.8440213694782	0.13737425423312835	-1.9665206388935037	-2.066568888565924	7.302505599299107	136	7.96278
-2523.669187235135	448.1037868234315	195965	2568.2716890100965	0.133719995255236	2.0043381375105307	2.808213845816666	10.906113881513113	103	8.19751
-3650.645671280743	-697.9450682384106	220387	2117.657412235538	0.10893016101170905	2.5054785797585644	2.0689945523356754	8.756387399987839	140	7.54762
-3252.9140406067627	-2136.8829883505846	244897	3605.8058669948127	0.24239883165053652	1.4744834107612839	0.8661573444782124	13.719202951656609	132	7.87067
-1429.3717934224755	-428.09658180349163	179318	477.57492307233974	0.12855748026290212	1.637889365111421	0.8888457070650052	2.1795241814489708	101	8.29671
-2644.994249223677	-829.574002473692	182811	1143.4874066552966	0.1173555927933499	3.085515022713973	2.7483523299641757	5.155512511237794	107	9.12793
-1323.0133968903278	-824.4007515715678	186771	230.38481850375402	0.03496309917965881	-2.8169252292330142	1.9035677764587349	1.0154992400849883	101	8.54372
-2416.791031447524	884.0651673983095	192295	1606.806626639318	0.16505160202624153	1.9302001626958414	1.013612003445595	7.013864205282588	104	8.37798
-4091.78435593143	-401.97728351782723	191420	2397.8589332623446	0.19414948600645235	-2.662257365412976	-2.773729829588931	10.497356657364598	128	8.40157
-1301.7905592760603	295.3477372189977	206399	1462.5317470006016	0.12370532558556321	0.6731607844011087	0.18804242694600873	6.14173946993123	101	8.42993
-439.34387470218667	-579.2424383653895	186835	255.20572553322694	0.07137929324180695	-0.6503299245388785	0.8916660714817521	1.150217287602483	113	8.41549
-1877.2294157252536	-1630.2105425759855	234684	1335.1736928349026	0.10135026805246816	2.3888413442060092	1.5177972105603545	5.346635325660855	133	7.79833
-1818.6783933183624	27.484635158821774	238793	1366.4869183908447	0.2693380418412526	1.4464680909725764	2.013164899808819	5.414868543859477	121	8.217249999999998
-7386.3023861015645	-1023.0193244170246	183314	3379.836594394276	0.16413384784645704	-2.612969697562914	-3.1203269485707428	14.718162410636868	101	9.18932

==> anc/c40-50.data <==
-3867.609549546432	915.873020473505	187379	2601.0562097034326	0.10727413636341881	-0.20156007036180051	0.30438786921739863	11.416114139363925	98	7.84275
-2058.5374756545184	952.9224850889858	188364	1613.2718760966352	0.21958557411584248	-0.8907593849537288	-2.674487413791125	7.168384274741034	95	8.26503
-94.57703709231117	1487.1240584732648	112014	782.3362293363512	0.17942024512906607	-2.7601217158389213	-1.1876880091595399	4.439728686457592	73	8.90468
-572.2475492855101	112.58765990491995	155202	708.989913049989	0.04847138471973064	1.7082723598241645	2.648041564121754	3.5021402122630443	93	9.15462
-1527.0455830664641	279.9275890498365	171874	1250.7545363689378	0.04346110650902732	-1.4587689809166233	2.8848231786470784	5.779238741952374	94	9.13126
-627.830505156055	-372.6038672098643	165507	791.9915948324414	0.009800383710880068	-1.8150255063870833	0.09982990579582861	3.7414845607367804	90	9.52137
-1985.342634894439	-1469.3739165562429	154886	434.9684690347653	0.18741725067545206	1.7947726244912507	2.5199648968125974	2.1540984685197526	92	9.02881
562.0389437142985	1416.8002374340674	159969	90.46821578133451	0.08265240956062196	-1.6728100245609936	-1.1348111489026775	0.44346573383049037	95	8.70115
-1690.003021170277	-306.93930460930846	158184	606.082534916076	0.13487318591739197	1.9427430466656108	-2.8718683152179856	2.951497672704777	92	8.95193
-2605.380618745323	884.4721395719384	158073	1183.8391217343824	0.11643284924323477	-1.1386135458986921	-1.2438278591464376	5.814120009972432	98	8.86765
-3586.618291947918	-1256.0315306823327	149899	3199.4276449362183	0.21807582684679258	1.3117946642164975	0.8417086108892271	15.7259527433965	82	9.07516
-3930.6339276635413	452.38122378001856	152219	1579.5818630638776	0.13424517342917416	1.5352178951003697	-0.31956697625445524	7.808734216650743	97	9.24777
-759.7251763371696	571.2433226947936	166136	648.0980737020922	0.11646893258800627	-2.3019094477732227	3.1153333580497105	3.0963017048153945	90	8.82255
-562.3400215972329	-977.3953797440063	137258	543.6629377941567	0.1659015514267372	-1.698600877116379	-2.578057557875238	2.8597971842086167	93	9.26254
-2140.0408667297734	483.8355403685987	125730	1143.4784461339211	0.21442309193826306	2.076995265863469	2.1306065856668943	6.252989774011611	71	9.09598
-1304.1780412196993	-481.13070063718243	159834	521.1038107360023	0.11255786803876536	3.0073615608253506	0.32328579786198025	2.5334637465997636	91	8.867429999999999
-1529.7950576249957	-102.98472371429236	114170	1025.913474440613	0.14359015706940112	-1.4125749081136945	-1.7781866404152598	5.976077333836061	79	9.6996
-1645.8869464811005	151.04255274802804	103044	1127.0431182843045	0.025267480578687114	2.754671980356651	2.232981067894276	6.815843624364518	67	9.50906
-1140.7095756410445	413.9430353634762	119567	1072.4449744975598	0.24158626792424437	-1.2078451170825037	-0.5561418487029136	6.08238315436971	78	9.12359
-3479.651694033287	-488.6965662290569	144821	1673.9832648750935	0.119694721744255	2.6651037733902365	-2.901843912681113	8.618687536620838	91	9.12201

==> anc/c50-60.data <==
-1224.1178634572086	-452.81795027892747	67161	475.2620761089164	0.23244045308016034	0.5521738378347445	0.620394537987593	3.6108779689204766	40	11.073
-794.995269632392	93.23569669666303	63535	374.73141170346867	0.16738490141697734	-0.19758088318595973	2.8139997541125927	2.9307305418934466	42	11.918
-1014.0754494668544	-312.28134605162677	74435	452.80646591486914	0.4208241390860439	1.2391071501046274	1.0931157071813107	3.228612131069642	41	11.1099
-1061.0205827359098	-305.417038910277	73151	524.8008336350052	0.27221185171187184	-1.2841603376950275	-1.082911869403236	3.799271305460851	43	10.348
-476.90895399489114	-14.444739738605655	83315	156.36832207279306	0.2434964112250507	-1.2479360723878572	-2.3834801706282716	1.0635935869265212	56	10.4982
-706.1669988897315	-1159.2888104899357	74443	345.8259936029019	0.1869726140790261	1.9183026764744917	1.5642039812013866	2.469118930540055	48	10.6461
-323.17963503126134	867.4271698666676	66738	159.01013855127275	0.16237266024052432	1.113402278310422	2.229169938028423	1.2085600987865894	48	10.3764
-1252.3462997528022	-499.37786613229866	56204	472.8424636612309	0.129093167687316	0.9099966850355172	0.3768967449431346	3.921890454899171	40	11.1456
-1424.7298046654448	82.79358690669278	89268	573.3432241440264	0.013899947046396919	0.66267364041259	-0.22329787749052799	3.780859452231524	52	10.7011
-2100.204298745513	-655.6074031138971	77694	673.7502154702254	0.3531141862798676	2.0555436019071887	1.5333763223454784	4.711534608767007	41	10.6011
-186.73495345720846	294.67296618395403	74407	89.42897983751395	0.18467501710822035	-1.0321344332438296	0.8731192773896629	0.6393532508659484	43	11.106
-437.30610861851846	-129.20026197520863	73081	182.8147688933945	0.18205036057852367	1.0089672166776793	-0.27776487022589436	1.3260849563974646	54	9.86054
-451.8717729352205	-534.2253146900497	73281	364.7497028207529	0.17558863134611125	1.9087854350343292	1.0056158148152832	2.638504356542822	48	10.6724
-964.0120035443084	-35.80443955026925	61899	280.41037523406106	0.08035026480329162	1.0408625644081837	-1.362385502373346	2.192835792870597	42	10.538400000000001
-302.6959125819995	259.3764937966969	78626	325.96169699348167	0.03291065806924757	1.9385516052924243	-1.1770498729709629	2.2865918211882756	56	10.1083
-1452.4135918637535	-468.94431223952574	78084	532.5625788346811	0.24595320901045734	-1.4476020851111264	2.689157654617835	3.7273492257589447	54	9.77213
-490.17821553948136	150.93809376557942	104679	435.29269475597215	0.14868955935889666	1.038225504615585	1.9152797473050949	2.63138692506354	57	9.16666
-312.8263488624972	88.88551060343391	78974	191.81356997473648	0.09917282770087917	-1.7378651718452152	2.469834208891545	1.3254879947035043	53	11.455
-866.789962012193	8.067324235560228	64738	515.0447840523749	0.10027886369951326	1.929070261884284	2.768580807073353	3.846532215757862	41	9.527660000000001
-1262.8975246399275	-474.1908934051471	66394	619.0723093703135	0.24774983295542058	1.7081588720860093	-3.0127531899305673	4.6847717493632866	40	10.3609

==> anc/ccentrality.data <==
 5   0.0674568614  0.000978967945 -0.00842930537
 15   0.0921222288  0.00150777103 -0.0103482232
 25   0.0940698619  0.00150452171 -0.0106534675
 35   0.159558892  0.00461409789 -0.0137646759
 45   0.146495161  0.00394905557 -0.013316287
 55   0.207953243  0.00970366886 -0.0128398627


==> anc/centrality.data <==
 5   0.0674568614  0.000978967945 -0.0076765849
 15   0.0921222288  0.00150777103 -0.0134210536
 25   0.0940698619  0.00150452171 -0.00927479667
 35   0.159558892  0.00461409789 -0.014091811
 45   0.146495161  0.00394905557 -0.0208763286
 55   0.207953243  0.00970366886 -0.0207677889


==> anc/cpsi.data <==
-9145.705637936233	975.0565603072155	741174	4853.5837901024925	0.01950537657440061	-0.8404225154527584	-1.6203284683351733	10.658533650540424	338	2.04301
-6081.362420714933	-3127.147576701444	717535	1352.083520178268	0.036997966598132724	1.3852034084995084	-0.9600608987705416	3.015582130989416	351	0.617117
-8165.187892766795	3089.5107176048105	756434	3467.726351507366	0.03795024413560602	-2.9645506382227	2.8609757682918198	7.4793166462447465	342	0.954106
402.51132588926464	-16.558503016995132	560213	560.8750196585493	0.05669411167040574	1.0031019275341708	-2.219750751696033	1.3959739488940972	273	4.43445
-6484.390566235082	1786.9329663046187	598771	3733.4465961200485	0.02469393225769439	1.277842750857894	-1.5456195889584594	8.980059000542852	292	3.26863
-3753.5321818452335	-605.7219594955673	608080	1620.679870626197	0.03738590839899969	-1.712323556838873	-1.385470050554386	3.8713889118582374	293	3.21644
-7878.10254803434	-3637.6722536253446	728624	4067.8387232345485	0.0701048828792719	2.61093740026144	2.2627237228874555	8.99764631052613	352	1.60422
-7257.010737063623	-2141.4662207095503	586827	3913.3918250128822	0.09102190491750062	1.1280095732737188	1.3845855224565657	9.48569440330964	350	0.964309
-4951.69550095092	136.71945453732883	623355	1981.406847033203	0.015322996234576019	-1.079628214395835	-1.63989877275145	4.766647747776305	310	3.00665
-2567.4048192120736	275.8268473544173	551202	3277.662922107992	0.07564048138229866	0.6065491405911932	-0.24546625678453324	8.35554747964972	285	3.2688
-12255.93864349557	-417.77330836754066	603949	4350.191391614026	0.09429830388259433	0.7988993733386515	0.7631225739193165	10.46187629792412	289	2.46075
-3565.599453942049	347.45209621512436	579034	1151.814723485849	0.05702684990469748	2.30462802743096	2.5486293485795746	2.8427726058207092	292	2.66086
119.57724742952155	1900.6343760539937	709243	2953.959501055717	0.05100806701777267	0.4738110751481646	0.10005352704482522	6.595439800466631	347	1.29921
-4723.129463720037	-156.33117166391906	594017	3527.529148229989	0.06555171274347385	2.891583970299478	2.725111528632447	8.609355048608162	291	3.10122
-6037.764113894456	-191.59748024199905	732748	4561.640775734747	0.05837529873828411	2.5376273535379776	3.125405777197552	9.982435145897682	324	3.06494
460.04189991253855	-39.912037998946516	771004	1971.0283121616617	0.023966758064784505	0.28847058996594305	0.3494261205755632	4.207324194109304	348	0.549076
-2441.031191418074	1979.334728331246	550346	2208.7283743481007	0.0565883206490263	0.8366233788793939	1.2841193281329137	5.562659709023756	275	3.6957
-5400.702482728098	3036.2983710864064	646942	3029.7837485906693	0.12205361726242635	-1.964906206802192	-2.830884952579681	7.129922645508826	308	3.19466
-3215.620997972579	-2638.7237085992015	607949	1733.0158724873497	0.08613816750547826	0.7013067311068978	-0.009678646455921008	4.193268413806286	294	2.90553
-6568.2966683393315	3112.7011692244155	613465	3190.0893585382178	0.12205361726242635	-1.964906206802192	2.805565151495887	7.705291607518808	316	2.69287-3967.4599295104385	-1421.8066716174335	526904	1596.0376528921154	0.10545033816294212	1.238212405850908	1.5933845671411344	4.106756883821209	254	4.73307
-4110.734737704519	-2351.656818825691	422053	1673.7570294279653	0.11286395268826216	-1.3997276678885597	1.0600144052281253	4.80720833145618	217	4.68138
-2194.615279486828	-112.56832917474864	505183	1731.225246241664	0.04391720219333495	2.6589462666319195	2.7469827208865394	4.5721661409685765	256	4.61786
-1384.9421011081624	-2240.2795547837513	384131	1872.2482115678542	0.023985585356920087	-2.946418187547237	1.8104679600380145	5.74033426458604	206	5.81509
830.5650489837316	1837.522760519309	386404	638.9962595980777	0.07095525876675006	3.1199696338268126	0.490075010304776	1.958440207013415	218	5.17389
-2013.128510679748	-1210.8264717761303	437978	1142.3164157427075	0.09386561179068116	1.427259709889265	0.4620507435557648	3.257574034651401	233	5.18043
-2029.502533984757	-1029.2754229681018	473102	1151.796970132725	0.06671306550530874	-1.401039380168737	2.1154228803221664	3.1721585174057614	246	4.78239
-3602.0337338004338	1010.7639280469544	400476	1745.898483902809	0.1510010181776728	-1.9919912941733284	-1.0959699951337838	5.235910540396541	202	5.96674
-623.8047610601448	-417.9304324192352	369300	279.06395614008494	0.025121627094354088	0.40015064334056843	-2.1944086624451695	0.8743908969933117	205	5.65243
-3608.226727219797	605.7818284797006	461168	2290.177871730385	0.07759613700215029	1.2312054127251277	1.7289990618312598	6.336845425984946	238	5.21523
-2986.8550882571903	1965.9733643195234	423860	3159.598469017056	0.07421238547441603	0.9507952042565064	0.7874069669174366	9.33369658271403	219	5.68848
-3421.3805539103323	-973.5021614385902	374706	2703.26020219439	0.13658406230055775	2.621789412879085	2.881861152471219	8.39277724281715	209	5.87769
-3948.1537297335235	603.1184770124293	442782	2695.90380128386	0.10480039165484689	1.1327905419592748	1.1290117660416277	7.754045085305092	229	5.15569
-12880.470721290414	-518.9076205709241	403133	8078.870117007189	0.14621544355611438	-0.4885538345394203	-0.30059721743115414	24.150663393925555	224	5.40495
-3007.5283953781436	3488.9896967365326	397252	1594.7180482971683	0.0740278500813422	0.4380517653054841	-0.770376877488954	4.857164527436541	224	5.44307
-4108.2262142050995	-1103.1466130661456	395449	3804.828341916194	0.07702166162787881	0.6823274266292614	0.41308777821506354	11.551888881133848	209	5.87916
-673.7256714193376	-299.6224038161559	411186	731.8636797896621	0.07995320244345229	0.41327549605653446	1.0013485420808197	2.169364030396949	217	5.48855
-3218.201421209369	-2016.8442983516281	435257	1738.053663424231	0.009070287383548634	0.19337146124141671	-1.7669093773514415	4.956183228820519	215	5.53481
-8862.301392160054	1621.532408355585	384152	4965.612961115729	0.12450915221882412	1.458206293535109	0.8600392836283571	14.999470864710222	200	5.83868
-3918.4228595175937	-922.8617833422778	459334	2689.765001009654	0.07552411649025496	-2.48639204639997	-2.6054998658544672	7.455885335985711	225	5.126979999999999-403.9230434114952	-1806.6533514369369	324616	404.80445241986524	0.0949300556864353	-0.7867263569360382	-0.2530757381855265	1.358938849443838	169	6.62069
-3029.5919777097542	411.1068120982326	368194	2087.1481719915087	0.07396897755156638	-0.5467693400414895	0.3969749289659591	6.529063333626137	192	6.16475
-2829.2740668889846	-621.4967455976022	300351	968.3057416337248	0.031854759716765484	-0.5214795618418158	-1.58535143610346	3.3152661571016413	155	6.56332
-1483.1126481412707	-1153.6953361737847	377465	1320.6678173459557	0.008887672288324312	-1.968766163200941	0.5461918615581663	4.119777649455531	191	5.11344
-5209.781916630074	530.3126464697393	275840	2667.324898555731	0.11426574780849655	-2.3099960258677625	-2.771587934172196	9.663030172223406	153	7.07172
-2292.4905967556797	-713.7336249169084	281616	729.2588566606673	0.13868913794208343	1.9033147399306252	-3.1305722499542594	2.6564333632835817	157	7.42642
1134.2452336473555	1652.6044494760577	253127	580.9656604409311	0.133719995255236	2.0043381375105307	-0.06256159516268756	2.213875105028904	146	7.44302
-1476.9310865165876	1191.2873970062478	314582	306.04063560049184	0.0937721713925996	2.057772806769764	0.2455206054287484	1.0377345622984473	163	7.45619
-3283.0770793375077	-21.205438659842628	250898	2010.6299405288153	0.13147442620266508	2.042578670570703	-3.039833506980168	7.675654164358733	151	7.25279
32.920782153653136	-3426.283713094118	296685	884.282777578561	0.09178473062748005	-1.1103613236501197	-2.147050594960859	3.0651980023908396	157	7.62603
-2831.0094347672525	338.66882141171453	306271	1859.139879739267	0.03631636996395177	-0.965753040455435	2.0969077567647685	6.449744420258835	164	6.78578
-7017.3306080958555	-1403.0428333025868	283494	2376.1682278051467	0.1323825239324078	-0.2391319590264342	-0.5734543463095044	8.474132777769912	154	7.16208
-3684.8528346201397	-1600.877268470139	316648	1730.5391643749156	0.09252684515529362	-0.9876637738633545	-1.117150790439868	5.884343615683948	165	6.575299999999999
-861.3388641783652	325.24368462356324	336577	797.1743774668414	0.04497314104172529	3.137226957435796	1.3022834818386717	2.5696880733164877	164	7.661889999999999
-5226.625376384927	1395.991543959033	341513	3604.9864090018928	0.1331348729545381	-1.686995391992424	-1.7729037142359712	11.731504438904642	180	6.253359999999999
-2533.602680074193	-296.1365080765813	331702	1698.0857968163	0.08637234656306973	-2.339904184318331	-3.010933945535281	5.629344879720702	188	5.55016
-4127.828373774959	-1710.4338868204588	356782	2607.491848261187	0.029954614356293936	-3.058563090677212	2.90062469009952	8.264601347716786	180	6.516859999999999
-6731.802097038728	1984.1237070724715	392993	3183.9160199370444	0.007291960823414102	0.7619896839004138	0.4398094716547367	9.542388727495137	189	6.305199999999999
-3893.7475434765765	-1339.2053191899267	298941	1733.1251754527668	0.08355431478986836	2.5363782458796034	1.8064647099067324	6.004774873309835	155	7.30658
-1901.8996447984648	-221.7283659896583	334412	1145.981684541033	0.11910380402052836	2.1081712418452674	1.486447518792605	3.8130737243177424	180	6.16848-2696.603227285598	-134.63358100031485	236615	940.3984557807728	0.08889988153808052	1.5087122469822747	2.199494733828088	3.709012738698083	123	7.61628
-2315.6334274902147	-683.1348914109786	177691	1263.3823317867405	0.12422655714364875	-1.8660738916553257	-1.4226952513292739	5.708455480260731	109	7.92929
-2025.4996862635126	-782.4974601154374	192385	965.8118514982201	0.23074328350923679	1.1897760379850257	0.7716934603556243	4.248171289842671	125	8.03262
-465.70747301895364	-860.296621751621	211785	308.27300736015457	0.13989838566317256	-0.2976102830215728	-1.9039257552760285	1.28371438628176	114	7.89331
-3769.8263113594694	-575.587670822464	212887	1716.137123585563	0.12422655714364875	-1.8660738916553257	-1.39107304350882	7.101559610494654	117	8.17923
-3587.911507011546	894.5703142611156	225349	1344.4175094882592	0.25221577340835044	1.5745353641857958	1.669172794828183	5.41712060161286	133	7.29096
-3579.6092096770935	-418.02578318127667	239230	1864.8440213694782	0.13737425423312835	-1.9665206388935037	-2.066568888565924	7.302505599299107	136	7.96278
-2523.669187235135	448.1037868234315	195965	2568.2716890100965	0.133719995255236	2.0043381375105307	2.808213845816666	10.906113881513113	103	8.19751
-3650.645671280743	-697.9450682384106	220387	2117.657412235538	0.10893016101170905	2.5054785797585644	2.0689945523356754	8.756387399987839	140	7.54762
-3252.9140406067627	-2136.8829883505846	244897	3605.8058669948127	0.24239883165053652	1.4744834107612839	0.8661573444782124	13.719202951656609	132	7.87067
-1429.3717934224755	-428.09658180349163	179318	477.57492307233974	0.12855748026290212	1.637889365111421	0.8888457070650052	2.1795241814489708	101	8.29671
-2644.994249223677	-829.574002473692	182811	1143.4874066552966	0.1173555927933499	3.085515022713973	2.7483523299641757	5.155512511237794	107	9.12793
-1323.0133968903278	-824.4007515715678	186771	230.38481850375402	0.03496309917965881	-2.8169252292330142	1.9035677764587349	1.0154992400849883	101	8.54372
-2416.791031447524	884.0651673983095	192295	1606.806626639318	0.16505160202624153	1.9302001626958414	1.013612003445595	7.013864205282588	104	8.37798
-4091.78435593143	-401.97728351782723	191420	2397.8589332623446	0.19414948600645235	-2.662257365412976	-2.773729829588931	10.497356657364598	128	8.40157
-1301.7905592760603	295.3477372189977	206399	1462.5317470006016	0.12370532558556321	0.6731607844011087	0.18804242694600873	6.14173946993123	101	8.42993
-439.34387470218667	-579.2424383653895	186835	255.20572553322694	0.07137929324180695	-0.6503299245388785	0.8916660714817521	1.150217287602483	113	8.41549
-1877.2294157252536	-1630.2105425759855	234684	1335.1736928349026	0.10135026805246816	2.3888413442060092	1.5177972105603545	5.346635325660855	133	7.79833
-1818.6783933183624	27.484635158821774	238793	1366.4869183908447	0.2693380418412526	1.4464680909725764	2.013164899808819	5.414868543859477	121	8.217249999999998
-7386.3023861015645	-1023.0193244170246	183314	3379.836594394276	0.16413384784645704	-2.612969697562914	-3.1203269485707428	14.718162410636868	101	9.18932-3867.609549546432	915.873020473505	187379	2601.0562097034326	0.10727413636341881	-0.20156007036180051	0.30438786921739863	11.416114139363925	98	7.84275
-2058.5374756545184	952.9224850889858	188364	1613.2718760966352	0.21958557411584248	-0.8907593849537288	-2.674487413791125	7.168384274741034	95	8.26503
-94.57703709231117	1487.1240584732648	112014	782.3362293363512	0.17942024512906607	-2.7601217158389213	-1.1876880091595399	4.439728686457592	73	8.90468
-572.2475492855101	112.58765990491995	155202	708.989913049989	0.04847138471973064	1.7082723598241645	2.648041564121754	3.5021402122630443	93	9.15462
-1527.0455830664641	279.9275890498365	171874	1250.7545363689378	0.04346110650902732	-1.4587689809166233	2.8848231786470784	5.779238741952374	94	9.13126
-627.830505156055	-372.6038672098643	165507	791.9915948324414	0.009800383710880068	-1.8150255063870833	0.09982990579582861	3.7414845607367804	90	9.52137
-1985.342634894439	-1469.3739165562429	154886	434.9684690347653	0.18741725067545206	1.7947726244912507	2.5199648968125974	2.1540984685197526	92	9.02881
562.0389437142985	1416.8002374340674	159969	90.46821578133451	0.08265240956062196	-1.6728100245609936	-1.1348111489026775	0.44346573383049037	95	8.70115
-1690.003021170277	-306.93930460930846	158184	606.082534916076	0.13487318591739197	1.9427430466656108	-2.8718683152179856	2.951497672704777	92	8.95193
-2605.380618745323	884.4721395719384	158073	1183.8391217343824	0.11643284924323477	-1.1386135458986921	-1.2438278591464376	5.814120009972432	98	8.86765
-3586.618291947918	-1256.0315306823327	149899	3199.4276449362183	0.21807582684679258	1.3117946642164975	0.8417086108892271	15.7259527433965	82	9.07516
-3930.6339276635413	452.38122378001856	152219	1579.5818630638776	0.13424517342917416	1.5352178951003697	-0.31956697625445524	7.808734216650743	97	9.24777
-759.7251763371696	571.2433226947936	166136	648.0980737020922	0.11646893258800627	-2.3019094477732227	3.1153333580497105	3.0963017048153945	90	8.82255
-562.3400215972329	-977.3953797440063	137258	543.6629377941567	0.1659015514267372	-1.698600877116379	-2.578057557875238	2.8597971842086167	93	9.26254
-2140.0408667297734	483.8355403685987	125730	1143.4784461339211	0.21442309193826306	2.076995265863469	2.1306065856668943	6.252989774011611	71	9.09598
-1304.1780412196993	-481.13070063718243	159834	521.1038107360023	0.11255786803876536	3.0073615608253506	0.32328579786198025	2.5334637465997636	91	8.867429999999999
-1529.7950576249957	-102.98472371429236	114170	1025.913474440613	0.14359015706940112	-1.4125749081136945	-1.7781866404152598	5.976077333836061	79	9.6996
-1645.8869464811005	151.04255274802804	103044	1127.0431182843045	0.025267480578687114	2.754671980356651	2.232981067894276	6.815843624364518	67	9.50906
-1140.7095756410445	413.9430353634762	119567	1072.4449744975598	0.24158626792424437	-1.2078451170825037	-0.5561418487029136	6.08238315436971	78	9.12359
-3479.651694033287	-488.6965662290569	144821	1673.9832648750935	0.119694721744255	2.6651037733902365	-2.901843912681113	8.618687536620838	91	9.12201-1224.1178634572086	-452.81795027892747	67161	475.2620761089164	0.23244045308016034	0.5521738378347445	0.620394537987593	3.6108779689204766	40	11.073
-794.995269632392	93.23569669666303	63535	374.73141170346867	0.16738490141697734	-0.19758088318595973	2.8139997541125927	2.9307305418934466	42	11.918
-1014.0754494668544	-312.28134605162677	74435	452.80646591486914	0.4208241390860439	1.2391071501046274	1.0931157071813107	3.228612131069642	41	11.1099
-1061.0205827359098	-305.417038910277	73151	524.8008336350052	0.27221185171187184	-1.2841603376950275	-1.082911869403236	3.799271305460851	43	10.348
-476.90895399489114	-14.444739738605655	83315	156.36832207279306	0.2434964112250507	-1.2479360723878572	-2.3834801706282716	1.0635935869265212	56	10.4982
-706.1669988897315	-1159.2888104899357	74443	345.8259936029019	0.1869726140790261	1.9183026764744917	1.5642039812013866	2.469118930540055	48	10.6461
-323.17963503126134	867.4271698666676	66738	159.01013855127275	0.16237266024052432	1.113402278310422	2.229169938028423	1.2085600987865894	48	10.3764
-1252.3462997528022	-499.37786613229866	56204	472.8424636612309	0.129093167687316	0.9099966850355172	0.3768967449431346	3.921890454899171	40	11.1456
-1424.7298046654448	82.79358690669278	89268	573.3432241440264	0.013899947046396919	0.66267364041259	-0.22329787749052799	3.780859452231524	52	10.7011
-2100.204298745513	-655.6074031138971	77694	673.7502154702254	0.3531141862798676	2.0555436019071887	1.5333763223454784	4.711534608767007	41	10.6011
-186.73495345720846	294.67296618395403	74407	89.42897983751395	0.18467501710822035	-1.0321344332438296	0.8731192773896629	0.6393532508659484	43	11.106
-437.30610861851846	-129.20026197520863	73081	182.8147688933945	0.18205036057852367	1.0089672166776793	-0.27776487022589436	1.3260849563974646	54	9.86054
-451.8717729352205	-534.2253146900497	73281	364.7497028207529	0.17558863134611125	1.9087854350343292	1.0056158148152832	2.638504356542822	48	10.6724
-964.0120035443084	-35.80443955026925	61899	280.41037523406106	0.08035026480329162	1.0408625644081837	-1.362385502373346	2.192835792870597	42	10.538400000000001
-302.6959125819995	259.3764937966969	78626	325.96169699348167	0.03291065806924757	1.9385516052924243	-1.1770498729709629	2.2865918211882756	56	10.1083
-1452.4135918637535	-468.94431223952574	78084	532.5625788346811	0.24595320901045734	-1.4476020851111264	2.689157654617835	3.7273492257589447	54	9.77213
-490.17821553948136	150.93809376557942	104679	435.29269475597215	0.14868955935889666	1.038225504615585	1.9152797473050949	2.63138692506354	57	9.16666
-312.8263488624972	88.88551060343391	78974	191.81356997473648	0.09917282770087917	-1.7378651718452152	2.469834208891545	1.3254879947035043	53	11.455
-866.789962012193	8.067324235560228	64738	515.0447840523749	0.10027886369951326	1.929070261884284	2.768580807073353	3.846532215757862	41	9.527660000000001
-1262.8975246399275	-474.1908934051471	66394	619.0723093703135	0.24774983295542058	1.7081588720860093	-3.0127531899305673	4.6847717493632866	40	10.3609

==> anc/fit.log <==


*******************************************************************************
Mon May 30 14:59:34 2011


FIT:    data read from 'v1-11.data' u ($1):($2):(1/sqrt(2*$4))
        format = x:z:s
	y range restricted to [0.00000 : 2.50000]
        #datapoints = 17
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 36143.9           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 57.6832

initial set of free parameter values

a1              = 1
b1              = 1
c1              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 15.5335
rel. change during last iteration : -2.21604e-07

degrees of freedom    (FIT_NDF)                        : 14
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.05334
variance of residuals (reduced chisquare) = WSSR/ndf   : 1.10954

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.108965         +/- 0.04447      (40.81%)
b1              = 0.91155          +/- 0.04822      (5.29%)
c1              = 0.0476838        +/- 0.01047      (21.95%)


correlation matrix of the fit parameters:

               a1     b1     c1     
a1              1.000 
b1              0.643  1.000 
c1             -0.834 -0.407  1.000 


*******************************************************************************
Mon May 30 14:59:34 2011


FIT:    data read from 'C-v1-11.data' u ($1):($2):(1/sqrt(2*$4))
        format = x:z:s
	y range restricted to [0.00000 : 2.50000]
        #datapoints = 17
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 35749.7           delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 57.6791

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 13.6736
rel. change during last iteration : -7.7748e-08

degrees of freedom    (FIT_NDF)                        : 14
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 0.988275
variance of residuals (reduced chisquare) = WSSR/ndf   : 0.976687

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.107085         +/- 0.04135      (38.61%)
b2              = 1.20972          +/- 0.04866      (4.023%)
c2              = 0.0626461        +/- 0.009853     (15.73%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2              0.531  1.000 
c2             -0.834 -0.542  1.000 


*******************************************************************************
Mon May 30 14:59:40 2011


FIT:    data read from 'v1q00-40%.data' u ($1):($2):(0.001)
        format = x:z:s
	y range restricted to [0.00000 : 2.50000]
        #datapoints = 25
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 4.54208e+06       delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 424.967

initial set of free parameter values

a1              = 1
b1              = 1
c1              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 75.3111
rel. change during last iteration : -4.28105e-07

degrees of freedom    (FIT_NDF)                        : 22
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.8502
variance of residuals (reduced chisquare) = WSSR/ndf   : 3.42323

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.112924         +/- 0.009945     (8.807%)
b1              = 1.12078          +/- 0.01385      (1.236%)
c1              = 0.0626544        +/- 0.004946     (7.893%)


correlation matrix of the fit parameters:

               a1     b1     c1     
a1              1.000 
b1              0.489  1.000 
c1             -0.876 -0.077  1.000 


*******************************************************************************
Mon May 30 14:59:40 2011


FIT:    data read from 'v1q00-40%.data' u ($1):($3):(0.001)
        format = x:z:s
	y range restricted to [0.00000 : 2.50000]
        #datapoints = 25
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 4.53359e+06       delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 424.967

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 56.8427
rel. change during last iteration : -3.04239e-06

degrees of freedom    (FIT_NDF)                        : 22
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 1.60741
variance of residuals (reduced chisquare) = WSSR/ndf   : 2.58376

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.108857         +/- 0.008052     (7.397%)
b2              = 1.09891          +/- 0.01216      (1.106%)
c2              = 0.0625553        +/- 0.004414     (7.056%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2              0.473  1.000 
c2             -0.874 -0.055  1.000 


*******************************************************************************
Mon May 30 15:04:51 2011


FIT:    data read from 'v1q20-60%.data' u ($1):($2):(0.001)
        format = x:z:s
	y range restricted to [0.00000 : 2.50000]
        #datapoints = 25
function used for fitting: f1(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 4.25794e+06       delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 424.967

initial set of free parameter values

a1              = 1
b1              = 1
c1              = 1

After 6 iterations the fit converged.
final sum of squares of residuals : 533.23
rel. change during last iteration : -1.80911e-10

degrees of freedom    (FIT_NDF)                        : 22
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.92318
variance of residuals (reduced chisquare) = WSSR/ndf   : 24.2377

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a1              = 0.153539         +/- 0.02029      (13.22%)
b1              = 1.19644          +/- 0.02371      (1.982%)
c1              = 0.112339         +/- 0.01467      (13.06%)


correlation matrix of the fit parameters:

               a1     b1     c1     
a1              1.000 
b1              0.616  1.000 
c1             -0.868 -0.247  1.000 


*******************************************************************************
Mon May 30 15:04:51 2011


FIT:    data read from 'v1q20-60%.data' u ($1):($3):(0.001)
        format = x:z:s
	y range restricted to [0.00000 : 2.50000]
        #datapoints = 25
function used for fitting: f2(x)
fitted parameters initialized with current variable values



 Iteration 0
 WSSR        : 4.09945e+06       delta(WSSR)/WSSR   : 0
 delta(WSSR) : 0                 limit for stopping : 1e-05
 lambda	  : 424.967

initial set of free parameter values

a2              = 1
b2              = 1
c2              = 1

After 5 iterations the fit converged.
final sum of squares of residuals : 531.716
rel. change during last iteration : -1.71846e-07

degrees of freedom    (FIT_NDF)                        : 22
rms of residuals      (FIT_STDFIT) = sqrt(WSSR/ndf)    : 4.91619
variance of residuals (reduced chisquare) = WSSR/ndf   : 24.1689

Final set of parameters            Asymptotic Standard Error
=======================            ==========================

a2              = 0.153748         +/- 0.01944      (12.64%)
b2              = 1.06397          +/- 0.02387      (2.244%)
c2              = 0.103534         +/- 0.01492      (14.41%)


correlation matrix of the fit parameters:

               a2     b2     c2     
a2              1.000 
b2              0.479  1.000 
c2             -0.867 -0.051  1.000 


==> anc/gnufig1.gpi <==
set term post color eps enhan "Times-Roman" 15
set size 0.5
set key left top
set key at -0.05,0.135
set style line 1 lt 1 lc 1 lw 3
set style line 2 lt 2 lc 5 lw 3 ps 0.7
set style line 3 lt 3 lc 2 lw 1
set style line 4 lt 4 lc 5 lw 1 ps 0.7
set style line 5 lt 5 lw 2 ps 0.7
set style line 6 lt 6 lw 2 lc 1 ps 0.7
set style line 7 lt 7 lw 2 lc 3 ps 0.7
set style line 8 lt 8 lw 2
set style line 9 lt 9 lw 2
set style line 10 lt 10 lw 2
set style line 11 lt 9 pt 4 ps 0.5
set style line 12 lt 9 pt 5 ps 0.5
set style line 13 lt 9 pt 8 ps 0.5
set style line 14 lt 9 pt 9 ps 0.5
#set xtics 100
#set mxtics 2
set output 'v1v1s-11.eps'
set ylabel 'v_1'
set xlabel 'p_t[GeV/c]'
set xzeroaxis
xcons=0.00185
v1t1=0.13
v1t2=0.10
v1t3=0.13
v1t4=0.10
f1(x)=a1*x*(x-b1)/(x+a1*b1/c1)
set key spacing 1.4
fit [0:2.5] f1(x) 'v1-11.data' u ($1):($2):(1/sqrt(2*$4)) via a1, b1, c1
f2(x)=a2*x*(x-b2)/(x+a2*b2/c2)
fit [0:2.5] f2(x) 'C-v1-11.data' u ($1):($2):(1/sqrt(2*$4)) via a2, b2, c2
plot [0:3][-0.04:0.14]\
'v1-11.data' u ($1-0.01):($2):(1/sqrt(2*$4)) w errorbars ls 3  title 'v_1',\
f1(x) ls 3 notitle,\
'C-v1-11.data' u ($1+0.01):($2):(1/sqrt(2*$4)) w errorbars ls 1  title 'v_1^{corrected}',\
f2(x) ls 1 notitle,\
'v1-11.data' u ($1-0.02):($3):(1/sqrt(2*$4)) w errorbars ls 2  title 'v_{1s}',\
'C-v1-11.data' u ($1+0.02):($3):(1/sqrt(2*$4)) w errorbars ls 4 title 'v_{1s}^{corrected}'


==> anc/gnufig2.gpi <==
set term post color eps enhan "Times-Roman" 15
set size 0.5
set key left top
set key at -0.05,0.135
set key spacing 1.4
set style line 1 lt 1 lc 1 lw 3
set style line 2 lt 2 lc 5 lw 3 ps 0.7
set style line 3 lt 3 lc 2 lw 1
set style line 4 lt 4 lc 5 lw 1 ps 0.7
set style line 7 lt 7 lw 2 lc 3 ps 0.7
set style line 8 lt 8 lw 2
set style line 9 lt 9 lw 2
set style line 10 lt 10 lw 2
set style line 11 lt 9 pt 4 ps 0.5
set style line 12 lt 9 pt 5 ps 0.5
set style line 13 lt 9 pt 8 ps 0.5
set style line 14 lt 9 pt 9 ps 0.5
#set xtics 100
#set mxtics 2
set output 'v1-00-40.eps'
set ylabel 'v_1'
set xlabel 'p_t[GeV/c]'
set xzeroaxis
f1(x)=a1*x*(x-b1)/(x+a1*b1/c1)
fit [0:2.5] f1(x) 'v1q00-40%.data' u ($1):($2):(0.001) via a1, b1, c1
f2(x)=a2*x*(x-b2)/(x+a2*b2/c2)
fit [0:2.5] f2(x) 'v1q00-40%.data' u ($1):($3):(0.001) via a2, b2, c2
plot [0:3][-.04:.14]\
'v1q00-40%.data' u ($1):($2) w points ls 3  title 'v_1',\
f1(x) ls 3 notitle,\
'v1q00-40%.data' u ($1):($3) w points ls 1  title 'v_1^{corrected}',\
f2(x) ls 1 notitle,\
'v1q00-40%.data' u ($1):($4) w points ls 2  title 'v_{1s}',\
'v1q00-40%.data' u ($1):($5) w points ls 4  title 'v_{1s}^{corrected}'


==> anc/gnufig2p.gpi <==
set term post color eps enhan "Times-Roman" 15
set size 0.5
set key left top
set style line 1 lt 1 lc 1 lw 3
set style line 2 lt 2 lc 5 lw 3 ps 0.7
set style line 3 lt 3 lc 2 lw 1
set style line 4 lt 4 lc 5 lw 1 ps 0.7
set style line 7 lt 7 lw 2 lc 3 ps 0.7
set style line 8 lt 8 lw 2
set style line 9 lt 9 lw 2
set style line 10 lt 10 lw 2
set style line 11 lt 9 pt 4 ps 0.5
set style line 12 lt 9 pt 5 ps 0.5
set style line 13 lt 9 pt 8 ps 0.5
set style line 14 lt 9 pt 9 ps 0.5
#set xtics 100
#set mxtics 2
set output 'v1-20-60.eps'
set ylabel 'v_1'
set xlabel 'p_t[GeV/c]'
set xzeroaxis
f1(x)=a1*x*(x-b1)/(x+a1*b1/c1)
fit [0:2.5] f1(x) 'v1q20-60%.data' u ($1):($2):(0.001) via a1, b1, c1
f2(x)=a2*x*(x-b2)/(x+a2*b2/c2)
fit [0:2.5] f2(x) 'v1q20-60%.data' u ($1):($3):(0.001) via a2, b2, c2
plot [0:3][-.04:.14]\
'v1q20-60%.data' u ($1):($2) w points ls 3  title 'v_1',\
f1(x) ls 3 notitle,\
'v1q20-60%.data' u ($1):($3) w points ls 1  title 'v_1 corrected',\
f2(x) ls 1 notitle,\
'v1q20-60%.data' u ($1):($4) w points ls 2  title 'v_{1s}',\
'v1q20-60%.data' u ($1):($5) w points ls 4  title 'v_{1s} corrected'


==> anc/gnufig3.gpi <==
set term post color eps enhan "Times-Roman" 15
set size 0.5
set style line 1 lt 1 lw 3
set style line 2 lt 2 lw 2
set style line 3 lt 3 lw 2
set style line 4 lt 4 lw 2 ps 0.7
set style line 5 lt 5 lw 2 lc 0 ps 0.7
set style line 6 lt 6 lw 2 lc 1 ps 0.7
set style line 7 lt 7 lw 2 lc 3 ps 0.7
set style line 8 lt 8 lw 2
set style line 9 lt 9 lw 2
set style line 10 lt 10 lw 2
set style line 11 lt 9 pt 4 ps 0.5
set style line 12 lt 9 pt 5 ps 0.5
set style line 13 lt 9 pt 8 ps 0.5
set style line 14 lt 9 pt 9 ps 0.5
#set xtics 100
#set mxtics 2
set output 'v1data.eps'
set ylabel 'v_1'
set xlabel 'p_t[GeV/c]'
set xzeroaxis
set key left top
xcons=0.00185
#xcons=0.00146
#xcons=0.00222
v1t1=0.13
v1t2=0.10
v1t3=0.13
v1t4=0.10
a1              = 0.153539
b1              = 1.19644
c1              = 0.11233
f1(x)=a1*x*(x-b1)/(x+a1*b1/c1)
a2= 0.153748
b2= 1.06397
c2= 0.103534
f2(x)=a2*x*(x-b2)/(x+a2*b2/c2)
plot [0:3][-0.04:0.14]\
'v1Delta.dat' u ($1-0.05):(($2+xcons*3.33362*$1)/v1t1):($3/v1t1) w errorbars ls 6  notitle,\
'v1Delta.dat' u ($1+0.05):(($2+xcons*3.33362*$1)/v1t2):($3/v1t2) w errorbars ls 7  notitle,\
'v1Delta.dat' u ($1-0.05):(($4+xcons*4.52085*$1)/v1t3):($5/v1t3) w errorbars ls 4 notitle,\
'v1Delta.dat' u ($1+0.05):(($4+xcons*4.52085*$1)/v1t4):($5/v1t4) w errorbars ls 5 notitle,\
f2(x) ls 1 title 'corrected',f1(x) ls 2 title 'uncorrected'
#'-' w p ls 6  title 'v_1(3-4)=0.13','-' w p ls 7 title 'v_1(3-4)=0.10','-' w p ls 4 title 'v_1(4-6)=0.13','-' w p ls 5 title 'v_1(4-6)=0.10'
#3.33362	0.13
#e	
#3.33362	0.10
#e
#4.52085	0.13
#e
#4.52085	0.10
#e
#plot [0:4.3][-0.04:*] 'v1Delta34.dat' u ($1):($2) w l ls 2 t '3<p_t^{trig}<4',\
#'v1Delta46.dat' u ($1):($2) w errorbars ls 3 t '4<p_t^{trig}<6'



==> anc/gnufig4.gpi <==
set term post color eps enhan "Times-Roman" 15
set size 0.5
set key left top
set key at -4,0.024
set key spacing 1.40
set style line 1 lt 1 lc 1 lw 3
set style line 2 lt 2 lc 5 lw 3 
set style line 3 lt 3 lc 2 lw 3
set style line 4 lt 4 lc 5 lw 1 ps 0.7
set output 'v1e1bin.eps'
set ylabel '-v_1'
set xlabel '% centrality'
set xzeroaxis
plot [0:60][0:*]\
'centrality.data' u ($1-1.):(-$4):(-$3/2/$2**2*$4) w errorbars ls 2  title '-v_1',\
'ccentrality.data' u ($1):(-$4):(-$3/2/$2**2*$4) w errorbars ls 1  title '-v_1^{corrected}',\
'centrality.data' u ($1+1.):($2/10):($3/10/2/$2) w errorbars ls 3  title '{/Symbol e}_1^{rms}/10'


==> anc/gnufig5.gpi <==
set term post color eps enhan "Times-Roman" 15
set key right top
set size 0.5
set style fill transparent solid 0.5 noborder
set output 'psi1.eps'
set ylabel 'Number of events'
set xlabel '{/Symbol Y}_1-{/Symbol F}_1'
binwidth=pi/8
set boxwidth binwidth/2
bin(x,width)=width*(floor(abs(x-floor((x+pi)/(2.*pi))*2*pi)/width)+.5)
set xtics ('0' 0,'{/Symbol p}/4' pi/4,'{/Symbol p}/2' pi/2,'3{/Symbol p}/4' 3*pi/4,'{/Symbol p}' pi)
plot [0:pi] 'cpsi.data' using (bin($7-$6,binwidth)-binwidth/8):(1):(pi/100) smooth freq w boxes title 'corrected','psi.data' using (bin($7-$6,binwidth)+binwidth/8):(1) smooth freq  w boxes title 'uncorrected'
#plot [0:pi] 'cpsi.data' using (bin($7-$6,binwidth)-binwidth/8):(1):(pi/100) smooth freq w boxes  fill transparent pattern 2 noborder title 'corrected','psi.data' using (bin($7-$6,binwidth)+binwidth/8):(1) smooth freq  w boxes fill solid 0.5 noborder title 'uncorrected'


==> anc/gnufig6.gpi <==
set term post color eps enhan "Times-Roman" 30
#set key outside 
set key top right
set key bottom right
set xzeroaxis 
set output 'v1xeps1.eps'
set ylabel 'v_1'
set xlabel '{/Symbol e}_1'
set xtics 0.1
set ytics 0.01
plot [0:0.80][-0.045:0.005] 'c00-10.data' u ($5):($1/$3) with points lt 1 title '0-10%',\
'c10-20.data' u ($5):($1/$3) with points lt 2 title '10-20%',\
'c20-30.data' u ($5):($1/$3) with points lt 3 title '20-30%',\
'c30-40.data' u ($5):($1/$3) with points lt 4 title '30-40%',\
'c40-50.data' u ($5):($1/$3) with points lt 5 title '40-50%',\
'c50-60.data' u ($5):($1/$3) with points lt 7 title '50-60%'


==> anc/psi.data <==
-3286.416663746198	-2489.5651985126106	741132	4356.232963244461	0.01950537657440061	-0.8404225154527584	-1.567995874142463	9.556212528035577	338	2.04301
1164.3919670803232	9194.335209864807	717341	870.9870833548413	0.036997966598132724	1.3852034084995084	-1.595741829843173	1.940980292898209	351	0.617117
-204.32671909328383	-6965.365246331412	756352	3147.287006855602	0.03795024413560602	-2.9645506382227	3.004427562266486	6.7811116695105405	342	0.954106
-2908.7181940260775	593.2047295907271	560244	758.6688385486493	0.05669411167040574	1.0031019275341708	-2.226447956796034	1.886708971226293	273	4.43445
-4877.7445678291515	-4177.662969018604	598731	3732.9730777850405	0.02469393225769439	1.277842750857894	-1.4832447773141417	8.972135816993184	292	3.26863
-321.52963631556594	2099.1899757943347	608064	1515.3930761835757	0.03738590839899969	-1.712323556838873	-1.4651666859491694	3.6173033651848416	293	3.21644
-5359.56491110497	7944.577001714265	728535	3956.1960143224737	0.0701048828792719	2.61093740026144	2.0523496864069513	8.739805944484136	352	1.60422
-4075.638998272083	4310.461756884511	586732	3760.2798797826335	0.09102190491750062	1.1280095732737188	1.3253412190550609	9.10631426070289	350	0.964309
454.0777947147395	-491.1188794660394	623271	1530.4718618326642	0.015322996234576019	-1.079628214395835	-1.6231044764776668	3.6780877990846386	310	3.00665
-11140.189143809741	-863.9410945075334	551249	3811.3055583129953	0.07564048138229866	0.6065491405911932	-0.221129449385359	9.713185626033257	285	3.2688
4138.6905701452215	1578.3232981731494	603592	3829.6344217506735	0.09429830388259433	0.7988993733386515	0.7306065559237105	9.19311221322222	289	2.46075
1637.0455915015145	-792.4942029128772	578994	927.7922433177557	0.05702684990469748	2.30462802743096	2.6087730607837414	2.287999570273342	292	2.66086
-16111.129403585823	-2866.785949381589	709179	3897.9955187069545	0.05100806701777267	0.4738110751481646	0.2001076851410787	8.698783796410984	347	1.29921
-7099.630771032649	572.7949871307749	594041	3624.740658023977	0.06555171274347385	2.891583970299478	2.7096074299844197	8.840579099277187	291	3.10122
-9104.878576445713	1221.0764050247947	732720	4753.420760627747	0.05837529873828411	2.5376273535379776	3.0899523301823315	10.395104428935804	324	3.06494
-10685.651347944455	-488.4386416755242	770931	2551.2598815655824	0.023966758064784505	0.28847058996594305	0.2908601705002223	5.442138456705309	348	0.549076
-6181.700902583227	-4037.8196680215387	550356	2526.791980966918	0.0565883206490263	0.8366233788793939	1.309230542776939	6.358094733657169	275	3.6957
-5726.273695651578	-7175.692346962256	646720	3087.3687948047814	0.12205361726242635	-1.964906206802192	-2.5478133108619168	7.259896743572436	308	3.19466
-4870.791210480904	5500.862222244799	607995	2057.148997912019	0.08613816750547826	0.7013067311068978	-0.4599265111580715	4.9729844776320205	294	2.90553
-3563.918102254939	-5829.961531127968	613272	2968.3286795364866	0.12205361726242635	-1.964906206802192	3.041276306153686	7.162738224335125	316	2.69287
#00-10%, the sum on the 3 first columns are to 0<p_T<1
#Sum v1*bin;	Sum v1,s*bin;	Sum bin;	Q;	eps_1;	phi_1;	Psi_1;	chi;	# part;	b
824.8693978592075	3523.999717341125	526800	1179.122222884628	0.10545033816294212	1.238212405850908	1.4530689420419816	3.031252237101128	254	4.73307
837.6136601499757	4900.0399192402	421974	1470.9830236157227	0.11286395268826216	-1.3997276678885597	0.8902901100358006	4.221195524441948	217	4.68138
-4125.769075616359	367.4387668054238	505258	1853.310166823557	0.04391720219333495	2.6589462666319195	2.7058620079427644	4.890707083917925	256	4.61786
-8752.87122436567	3505.4305405275218	384168	2744.580562892639	0.023985585356920087	-2.946418187547237	1.5465482659183307	8.410026151869724	206	5.81509
-7721.8580066337445	-1126.5762281435564	386226	1467.8325999686178	0.07095525876675006	3.1199696338268126	1.1212263527745239	4.494792173855874	218	5.17389
-2017.9438837135508	2375.736671467427	437938	1058.815187520317	0.09386561179068116	1.427259709889265	0.1522628867015447	3.0175077956790917	233	5.18043
-1404.6559458562965	1505.4528941829599	473127	1133.968425942867	0.06671306550530874	-1.401039380168737	1.9238755797187264	3.1204663558477392	246	4.78239
-814.9435594083308	-2979.5994494588363	400359	1476.562905687329	0.1510010181776728	-1.9919912941733284	-0.8088927761930881	4.423311590492974	202	5.96674
-857.3357132690717	997.5902032437338	369279	224.17189116353723	0.025121627094354088	0.40015064334056843	-2.7813480910398036	0.701819810066233	205	5.65243
-3561.460793848015	-1415.145837980619	461159	2258.767959438025	0.07759613700215029	1.2312054127251277	1.7963979818620708	6.244827113547634	238	5.21523
-11449.776908088783	-3295.807322710918	423667	4041.4645323002565	0.07421238547441603	0.9507952042565064	1.0016480940545185	11.937680140271222	219	5.68848
-6594.2001367119865	2117.297495738161	374855	2959.570271690813	0.13658406230055775	2.621789412879085	2.7527593163944175	9.184116281837927	209	5.87769
-4773.860814421524	-961.9649616952516	442709	2799.781135702107	0.10480039165484689	1.1327905419592748	1.2007437431794916	8.045834972844105	229	5.15569
-11979.588515162774	1221.0904152409091	403087	7990.6832476746395	0.14621544355611438	-0.4885538345394203	-0.32918379558396327	23.86175399930383	224	5.40495
-9501.00449293168	-5488.195101115747	396899	2214.953085633672	0.0740278500813422	0.4380517653054841	0.23449495511525034	6.743036944260249	224	5.44307
-10460.267140607448	1833.7901579962765	395411	4265.590639667539	0.07702166162787881	0.6823274266292614	0.32309629374743354	12.950969736519752	209	5.87916
-2133.688768325802	772.784473457272	411152	847.2830901242208	0.07995320244345229	0.41327549605653446	0.9296013532130779	2.509444520719567	217	5.48855
-2130.6672126758094	4005.0004554490342	435121	1616.8674824801647	0.009070287383548634	0.19337146124141671	-1.8769576157960508	4.606826950297324	215	5.53481
-6150.881331214938	-3448.7986109294916	383933	5057.43182131698	0.12450915221882412	1.458206293535109	0.9107986942958249	15.259469335582693	200	5.83868
-4973.2481914920145	1966.9589314606012	459459	2672.629815683418	0.07552411649025496	-2.48639204639997	-2.7274495926520443	7.401651109595972	225	5.126979999999999-4806.704593194355	1622.377373026425	324521	951.642730400256	0.0949300556864353	-0.7867263569360382	-1.2461613278231287	3.1909651189337533	169	6.62069
-3290.5797040414473	-682.2947397392303	368190	2144.0303844643095	0.07396897755156638	-0.5467693400414895	0.452378842441916	6.70212287194862	192	6.16475
2093.764930653972	2207.7221389991423	300308	473.1321940112881	0.031854759716765484	-0.5214795618418158	-1.9203561903672146	1.6187391340421757	155	6.56332
-4162.46134892652	2489.788700618947	377474	1486.0818115004333	0.008887672288324312	-1.968766163200941	0.03711490446627525	4.631877169019194	191	5.11344
-2525.9538944375327	-879.1456691157487	275856	2555.9703554316698	0.11426574780849655	-2.3099960258677625	-2.731397769891321	9.244762755458915	153	7.07172
-951.2740883816414	3224.0823678751244	281551	549.8627797001238	0.13868913794208343	1.9033147399306252	2.282699966831002	2.0018503360991278	157	7.42642
-7957.52881547037	-547.5133402195852	253091	1555.8242172754926	0.133719995255236	2.0043381375105307	0.5664870376168862	5.924900856174899	146	7.44302
-1401.0598289213222	-3060.615797233606	314534	271.77253999480024	0.0937721713925996	2.057772806769764	1.3851604352094695	0.9210122699734489	163	7.45619
-3231.733696477864	142.94553394820463	250903	2010.2563181311382	0.13147442620266508	2.042578670570703	-3.0520674485375707	7.667131396187002	151	7.25279
-7585.748549568936	4037.740622024411	296836	1111.3392004658115	0.09178473062748005	-1.1103613236501197	-2.7244703161156583	3.845349327900904	157	7.62603
-3242.7219179025187	-426.83330958846267	306316	1896.6910228158954	0.03631636996395177	-0.965753040455435	2.160259317883181	6.573717622599016	164	6.78578
4068.3194576403175	890.1605776155891	283182	1668.3389099896983	0.1323825239324078	-0.2391319590264342	-0.4276390140136963	5.934637580200243	154	7.16208
-1308.2773889957807	2712.8921917238117	316678	1586.7752395057075	0.09252684515529362	-0.9876637738633545	-1.2740515265898504	5.387939027129764	165	6.575299999999999
-1872.9683499492057	-231.43587306100477	336627	895.1636572550527	0.04497314104172529	3.137226957435796	1.3415793509504568	2.8834378939120167	164	7.661889999999999
-7008.811892077696	-3111.721200259939	341429	3825.6764942632058	0.1331348729545381	-1.686995391992424	-1.660098483667686	12.44193878752459	180	6.253359999999999
-2595.675899712193	516.2340616374017	331673	1666.2675387277543	0.08637234656306973	-2.339904184318331	-3.0811105001280192	5.519173737298289	188	5.55016
-5611.716201616267	3395.228230275742	356724	2828.764068064454	0.029954614356293936	-3.058563090677212	2.7257225045025337	8.959350536423756	180	6.516859999999999
-2298.0081460070232	-4171.708787732318	392862	3127.043150561942	0.007291960823414102	0.7619896839004138	0.5584051077884998	9.359657592525844	189	6.305199999999999
229.71153833879555	2602.0720249711144	298856	1404.7445712109645	0.08355431478986836	2.5363782458796034	1.7102360121372036	4.8610385601902575	155	7.30658
-1854.6543462969503	572.4585975119276	334405	1132.980500814041	0.11910380402052836	2.1081712418452674	1.4190950736836028	3.7665004261097463	180	6.16848945.2991216389797	-2153.437477469769	236416	449.6343177334354	0.08889988153808052	1.5087122469822747	2.8754385053048903	1.7712581645808423	123	7.61628
-1210.6352083837214	1425.821200486244	177634	1134.6695414998378	0.12422655714364875	-1.8660738916553257	-1.5622555227314705	5.119279691389744	109	7.92929
-1129.7167231964274	1797.0777178247845	192274	751.0998719065831	0.23074328350923679	1.1897760379850257	0.34690409155571916	3.300985723315669	125	8.03262
-1714.9479328296063	1254.385473183404	211722	337.6778286358475	0.13989838566317256	-0.2976102830215728	-2.723518258503503	1.405091593397771	114	7.89331
-4.840400926968641	1394.9034895849045	212807	1265.8325514699022	0.12422655714364875	-1.8660738916553257	-1.505506537948992	5.231498897489811	117	8.17923
1246.6873653992914	-3255.4113456451023	224975	427.15027614349543	0.25221577340835044	1.5745353641857958	2.3225101926596756	1.719218492019356	133	7.29096
-458.5108561087127	1260.823854915423	239192	1439.9298879471735	0.13737425423312835	-1.9665206388935037	-2.1876924759866077	5.630834597360617	136	7.96278
-7250.522384628048	-796.3249988322677	195936	2695.7398737819	0.133719995255236	2.0043381375105307	2.75226691969105	11.45199775062109	103	8.19751
-2544.9637730219138	1282.180756604897	220396	2018.979906146032	0.10893016101170905	2.5054785797585644	1.976065303882091	8.336005500006465	140	7.54762
-10144.780506970234	3362.0930658507	245168	3876.1321273480867	0.24239883165053652	1.4744834107612839	0.8625335710535688	14.746290049850645	132	7.87067
-1454.3786280283034	1606.075806734444	179199	309.7299106603848	0.12855748026290212	1.637889365111421	-0.7560525949471357	1.4121831314577291	101	8.29671
-148.7478374650679	2171.7191561024133	182869	897.5960704955949	0.1173555927933499	3.085515022713973	2.4184665486293957	4.042320536180153	107	9.12793
-2810.7355123754473	-1080.8143069976386	186598	365.75649268323593	0.03496309917965881	-2.8169252292330142	-1.1656303595102073	1.6112082701553312	101	8.54372
-2975.327787427239	-1565.285718295355	192314	1712.8233964020499	0.16505160202624153	1.9302001626958414	1.0901315813721997	7.4676342987298145	104	8.37798
-2556.5166779863166	793.9956775758031	191288	2211.564949869499	0.19414948600645235	-2.662257365412976	-2.88505595325135	9.673688015054378	128	8.40157
-4583.326307344901	-574.8843181838129	206376	1636.0277298975775	0.12370532558556321	0.6731607844011087	0.31305383217535443	6.867125780705745	101	8.42993
-1400.718350303923	538.4950373688005	186813	303.8365937445504	0.07137929324180695	-0.6503299245388785	-0.3987499933866431	1.368069244006964	113	8.41549
-3912.6086642663104	2624.968995451971	234585	1659.100824538539	0.10135026805246816	2.3888413442060092	1.1978114593269176	6.637863982504139	133	7.79833
-3239.8352206909876	72.6106633526388	238774	1539.9802653853515	0.2693380418412526	1.4464680909725764	1.9946649306000315	6.09786894539301	121	8.217249999999998
-497.86110372963645	3206.698608530778	183335	3071.1716485763486	0.16413384784645704	-2.612969697562914	2.963710146330126	13.239334692723968	101	9.18932-5365.977121524894	-2000.5619526973169	187436	2777.3347335138124	0.10727413636341881	-0.20156007036180051	0.4505915323921306	12.180791355765532	98	7.84275
-4514.021007950618	-1538.7243399541853	188229	2010.021130798804	0.21958557411584248	-0.8907593849537288	-2.3449874656139014	8.926375846629496	95	8.26503
-4474.329467110934	-1657.946136555286	111981	1179.5144324321075	0.17942024512906607	-2.7601217158389213	-0.8874927664294796	6.696962765619136	73	8.90468
-2462.465912222378	-95.4093880119919	155186	953.698882207569	0.04847138471973064	1.7082723598241645	2.585404115709128	4.706994463569851	93	9.15462
-2680.028174086518	-367.67411469748623	171867	1285.479767635297	0.04346110650902732	-1.4587689809166233	2.9508305531990233	5.934578222166415	94	9.13126
-2775.7279186241585	555.012868789658	165401	912.1391875452371	0.009800383710880068	-1.8150255063870833	-0.1358862239605889	4.309428413879042	90	9.52137
-4127.789350120966	1954.2374147385076	154834	744.022842456107	0.18741725067545206	1.7947726244912507	0.8978363721470887	3.6814851058670697	92	9.02881
-3502.1839083433683	-455.16023056410756	159823	769.162435591614	0.08265240956062196	-1.6728100245609936	-0.28579781410384236	3.767910769030067	95	8.70115
-932.4651850973141	1965.5977333970454	158230	513.7913915234594	0.13487318591739197	1.9427430466656108	2.4477175600451893	2.4992033256803223	92	8.95193
-287.7913588036438	-2434.2912658871624	157911	716.9625669213975	0.11643284924323477	-1.1386135458986921	-0.7427193812568195	3.5173607535911233	98	8.86765
-8326.509686389769	2222.6903057923078	149801	3630.179777247218	0.21807582684679258	1.3117946642164975	0.827774932588832	17.878264080757095	82	9.07516
1115.8561414241071	-1817.6331137922807	152134	1008.484496063638	0.13424517342917416	1.5352178951003697	0.020696734467583456	4.9762653030828785	97	9.24777
-1974.9936038103094	-943.892283152591	166080	790.2626694911751	0.11646893258800627	-2.3019094477732227	-2.657970658159295	3.7727803397269017	90	8.82255
-3623.491085623436	1009.5673864993094	137189	974.7215303326664	0.1659015514267372	-1.698600877116379	2.7398710391704975	5.127424397355214	93	9.26254
-642.0635768793136	-835.1470149914587	125719	909.6979034725842	0.21442309193826306	2.076995265863469	2.2988867153114376	4.96811151663518	71	9.09598
-1321.0265526284597	1132.233927556407	159822	509.5201450769528	0.11255786803876536	3.0073615608253506	-0.6196917255164154	2.4748092837228026	91	8.867429999999999
-1821.814887903889	167.77799041600673	114243	1083.751406256604	0.14359015706940112	-1.4125749081136945	-1.8634706208513534	6.304353502625275	79	9.6996
-2004.7475598795672	-266.7837244305386	103034	1160.1790653524151	0.025267480578687114	2.754671980356651	2.3027074643988965	7.012042050086514	67	9.50906
-3203.924291996292	-488.05180982063575	119571	1394.5737191688681	0.24158626792424437	-1.2078451170825037	-0.4088632501792462	7.905269889466963	78	9.12359
-994.9883215770403	1625.0243555729364	144756	1217.8785022295112	0.119694721744255	2.6651037733902365	2.9562308474850996	6.2587301005986635	91	9.12201-2145.7015024139855	965.761871309404	67147	562.7630226956783	0.23244045308016034	0.5521738378347445	-1.154933598909061	4.270335145189785	40	11.073
-371.9999199651466	-569.4884728702043	63505	252.97877390067626	0.16738490141697734	-0.19758088318595973	-2.593405931686128	1.9767469852510606	42	11.918
-922.6519468934351	1043.7299731458502	74439	377.5329633424177	0.4208241390860439	1.2391071501046274	0.11096714932018922	2.6886886024333516	41	11.1099
-412.9436451571685	916.7024804829373	73124	345.3135094209081	0.27221185171187184	-1.2841603376950275	-1.7939937269650903	2.497349635280394	43	10.348
-1207.2978420248762	224.47344835104604	83274	245.2102020487308	0.2434964112250507	-1.2479360723878572	1.293505711311699	1.6658945069185735	56	10.4982
-2963.9076297085658	801.8696312381716	74429	732.9213778781578	0.1869726140790261	1.9183026764744917	0.27384440510142566	5.2305481359912935	48	10.6461
-2560.9969665321014	-269.818475731366	66823	671.720893778955	0.16237266024052432	1.113402278310422	-2.5415783399289102	5.098337994480492	48	10.3764
-2633.994901358081	744.4768651315613	56214	757.2723266180149	0.129093167687316	0.9099966850355172	-1.483802323500522	6.270678701564195	40	11.1456
295.5640622775312	-706.1831898168547	89246	279.88387824542264	0.013899947046396919	0.66267364041259	0.23830987018102245	1.8434912768405594	52	10.7011
-3547.4469279602463	592.2775304918925	77415	574.4829079585156	0.3531141862798676	2.0555436019071887	-0.9371563453998701	4.014472382302119	41	10.6011
-733.846554999667	-381.1615732463212	74385	185.13708343886427	0.18467501710822035	-1.0321344332438296	1.9190423640621233	1.3219768219538999	43	11.106
-347.5651287962228	494.2494678914141	73082	154.4309543246312	0.18205036057852367	1.0089672166776793	-1.5128690630165549	1.118994990101291	54	9.86054
-1897.8878419768125	506.14226035573745	73257	644.8131807226293	0.17558863134611125	1.9087854350343292	0.23833296553980915	4.659238895416301	48	10.6724
-1568.2631410824133	32.65230272962716	61930	241.7227487948663	0.08035026480329162	1.0408625644081837	1.829132952505934	1.8887513324537502	42	10.538400000000001
-1510.1726752086922	-473.11890448217935	78606	543.6162408265897	0.03291065806924757	1.9385516052924243	-0.7205510248411867	3.810800445340824	56	10.1083
-867.3579905790132	1502.2292022260456	78090	308.1851635549926	0.24595320901045734	-1.4476020851111264	1.392116423402276	2.1532917203403783	54	9.77213
-1177.0575960636168	7.937993112542699	104683	559.0118425495351	0.14868955935889666	1.038225504615585	1.9767336532639481	3.3764384767625573	57	9.16666
-306.56097156287206	-273.8554066284012	78966	163.52588068586374	0.09917282770087917	-1.7378651718452152	-2.9808138207198	1.128842756260086	53	11.455
-573.6504381227711	99.95625689778603	64735	463.7706249388759	0.10027886369951326	1.929070261884284	2.7330969029352237	3.460395551750889	41	9.527660000000001
-1419.7102971923605	1102.8671698274234	66361	671.5998302046237	0.24774983295542058	1.7081588720860093	2.474255874653608	5.07841722123364	40	10.3609

==> anc/v1-11.data <==
#{"pt"  "v1"  "v1s"  "#bin"
0.05  -0.0031641660163139263  0.002960716719184022  19151
0.15  -0.006550289994367038  0.0030674183245964818  74034
0.25  -0.009474166565905107  0.002159638545492949  96637
0.35  -0.00645533027314399  0.004954363205249677  93339
0.45  -0.006584049167518475  0.008453552576272094  80928
0.55  -0.005833403670676763  0.007893407493069613  66526
0.65  -0.0075248923729422995  0.009556034763510671  53455
0.75  -0.012708772637847948  0.013735797869489136  42942
0.85  -0.0018146254800560954  0.016357932907282765  33531
0.95  -0.003141486564973524  0.018982293212072964  26189
1.05  0.006289138616438113  0.021336606096389505  20049
1.15  0.008718632707135597  0.020096412002146298  15909
#1.25  0.014889321236753492  0.02022096228402388  12395 
#1.35  0.02205096068923412  0.012701591576242535  9560
1.30   0.0180078	    0.0169468		  21955
#1.45  0.026054921398759468  0.019315791241218818  7476
#1.55  0.047929097913929734  0.012959626491429616  5780
1.50   0.0355927	     0.0165443		   13256
#1.65  0.04305499987446228  0.02180211006948724  4588
#1.75  0.05486652672598055  0.019591347544471244  3556
#1.85  0.050235329110528526  0.023819210496659422  2816
1.75   0.0487322	    0.0216031		    10960
#1.95  0.04679669567091789  0.01136005086497907  2184 
#2.05  0.047809255691123397  0.02935926227872383  1718
#2.15  0.04968275062579719  0.05060005148766958  1333
2.05   0.0478639	    0.0272587		  5235
#2.25  0.06488493784330823  -0.009353865735737613  981
#2.35  0.0734614594085647  0.016957073882793904  794
#2.45  0.10040542029893548  0.043544749193993086  694
2.35   0.0776273	    0.0139764		   2469
#2.55  0.11369245490020308  0.052047231186085195  483
#2.65  0.10390851088161035  0.05954225265595986  386
#2.75  0.008013407773254785  0.0644556057839091  296
#2.85  0.16472242306304644  0.07391416543627888  242
#2.95  0.08923387394442812  0.053998308906479754  200
2.75   0.0965176	    0.0596689		  1607
#3.05  -0.005372649415007704  -0.017470383311754635  145
#3.15  0.008475507602241672  -0.07998695647634445  119
#3.25  -0.020543122058876602  -0.10492747153086379  80
#3.35  0.15021822275778315  -0.008651587990973986  67
#3.45  0.134551678495902  0.0406204785990795  48
#3.55  0.44311672962830384  0.028338939637648535  39
#3.65  -0.012101767347268111  0.28872679790844774  35
#3.75  0.23783681598902134  -0.01329862991987262  25
#3.85  0.21161989246236038  -0.17303772607988746  20
#3.95  0.18430896353499776  0.42240267432747747   16 

==> anc/v1Delta.dat <==
#pt,V_1Delta,stat error on V1_Delta,idem with 4-6 GeV trigger
#values of <pt> from PHENIX spectra in 30%-40% centrality bin
#except for the first bin where I use exponential mt spectrum
# http://www.phenix.bnl.gov/phenix/WWW/info/data/ppg023_data.html
#0.000000    0.0000     0.0000 0.00000 0.00000
0.312664	-0.003431333577488635	0.00006	-0.004631407846806954	0.00015
0.674522	-0.0050913153679613184	0.00007	-0.007168665637842443	0.00019
1.18641		-0.004887610440920913	0.00014	-0.00856194531089813	0.00038
1.69074		-0.0037834283998395704	0.00027	-0.007830900322118283	0.00072
2.30081		-0.002485541052835896	0.00048	-0.011064058491153272	0.00122


==> anc/v1q00-40_.data <==
#00-40%
#pT;	v1;	v1_c;	v1s;	v1s_c
0.05	-0.003241049266899866	-0.0031157595460581076	-0.0013038601291402697	-0.0012748625212547823
0.15	-0.006295024518875247	-0.006151406891646849	0.00010326787146279422	-5.692548428535983e-6
0.25	-0.009667591740228099	-0.009255041300184721	0.00046240869825164014	0.0003374336690779237
0.35	-0.012006900133402061	-0.011796383109925845	-0.000016188139370329654	-0.0004699544184244814
0.45	-0.013780005706337417	-0.01317275969010536	0.0005212900730184084	0.00016638398444602596
0.55	-0.013250967054310855	-0.0126612083189232	-0.0003185860337205417	-0.0004078939977473868
0.65	-0.012993909637320387	-0.012718530798149797	0.0006099831643834037	0.00044369387849883135
0.75	-0.011143266770588285	-0.010514171277075829	0.00027914621255973243	-0.0003665398973805161
0.85	-0.009932359526334806	-0.009383409821903096	0.000944669025780816	0.0004060840544714381
0.95	-0.009313431104708551	-0.008420008726688811	-0.001470450026190749	-0.0015922056691299144
1.05	-0.0032284298640014373	-0.0027702492318549933	0.00029867563486635706	-0.0004353107609447858
1.15	0.0010991324116888545	0.0021751585574727897	0.00024005282685962044	0.00019835710780586729
1.25	0.004952109828345008	0.00582440402038936	0.0004720536729509478	-0.0010075813466149588
1.35	0.010438246113312358	0.010863224714915345	0.0004782172196820451	0.000233560473531571
1.45	0.015752435276118814	0.01738761480487792	-0.000747919079854655	-0.0012336944806616654
1.55	0.021869930562634775	0.021416928127651353	0.003119440937591338	0.0015473588905269295
1.65	0.02674376927057549	0.028700080798329877	0.00274417290290225	0.002364446552379649
1.75	0.0356772300193894	0.036815241525692655	-0.0024320447815261988	-0.004135251370936497
1.85	0.03977618394570466	0.03821826930348979	0.0007631341530097476	0.0015231320437414664
1.95	0.04768647344256858	0.04959379223757558	-0.0019852856232524586	-0.003993078188366982
2.05	0.05093148112365517	0.05416874481131949	0.0035401661061716214	0.00043342602883926615
2.15	0.061057256365263664	0.06314350977738836	0.0018163299047524758	0.0032309137670572803
2.25	0.06905698616485646	0.06504713371974671	-0.0014276481116256168	-0.005495940179119767
2.35	0.0686445595069499	0.07341893602910635	-0.003268509587808491	0.0002554966152450395
2.45	0.08435602177665447	0.08221111355251919	0.010529770957048603	0.00006134411398079742
2.55	0.07777677433537285	0.08279389002851033	-0.003611004896538834	-0.0009388668165816128
2.65	0.0960250013496264	0.09122816711507713	0.007794791234597924	0.0016873474578176662
2.75	0.09377202380448697	0.0991161371339554	0.004869340305045542	0.0073696582487808426
2.85	0.10967051793698798	0.10943821794685998	-0.00042479452036249434	0.007677027574305101
2.95	0.13264842078494235	0.1263760141817146	0.006680687192495492	-0.004459668771871372
3.05	0.12108427267847989	0.12116692315289401	0.0012935899852592285	-0.0012524808374207378
3.15	0.12272728070696652	0.13681753908741445	-0.01651233923602485	-0.014348246347479764
3.25	0.13531605297621968	0.12053272000368723	0.009639435555600474	-0.017227607326979966
3.35	0.15982967076608492	0.15012047626743552	0.031278636965961594	0.03535962678661134
3.45	0.14502697316651075	0.14666023856109758	0.022691397966711678	0.011558217016001975
3.55	0.16759810190556187	0.16612368714460843	-0.00971557701645166	-0.019451469553005703
3.65	0.14975951525864925	0.14193197656563167	-0.014555060925285364	-0.023060829116248845
3.75	0.1679199268408579	0.15828042625196856	-0.0007269613550848321	-0.023048905627993305
3.85	0.1334392488867321	0.1748140442603579	0.003629445255803094	0.026760231525910515
3.95	0.14671864506595086	0.14198560958116413	0.06245810900642924	0.028042799532618113

==> anc/v1q20-60_.data <==
20-60%
pT;	v1;	v1_c;	v1s;	v1s_c
0.05	-0.006797193778153306	-0.007917395348786764	0.00006514026762753172	-0.00039681616775577973
0.15000000000000002	-0.011947125717038407	-0.011346066364695645	0.00009980206555602233	-0.0005749909928572455
0.25	-0.019467594189834084	-0.01672545284051055	0.0007336388714925787	-0.0006413382996445153
0.35000000000000003	-0.022475059924450303	-0.019288290541247033	0.0015115876609141828	-0.0007306656620181147
0.45	-0.024156009115093927	-0.02015938740979717	0.0014982355771253227	-0.0010906690129838718
0.55	-0.024234881658984655	-0.019810132017336796	0.0018303410820735937	-0.0006353969848919764
0.65	-0.02359032665945843	-0.01816992039741135	0.003270442605528699	-0.0009028133383495911
0.75	-0.02015406081408521	-0.013794063400373868	0.0034453252167716743	-0.0009528975751690551
0.8500000000000001	-0.019898418984273445	-0.013634652269966296	0.0037192792109096194	-0.0014415462970625292
0.9500000000000001	-0.016403314150461847	-0.00862138056085512	0.002212815478962639	-0.0031161814165062136
1.05	-0.010311494540441005	-0.004242943557884668	0.005303856358445807	-0.0013669351101615608
1.1500000000000001	-0.00544919927447211	0.00427999640155307	0.0021760711884147126	-0.004838403284198605
1.25	0.004056557588442858	0.013945769031948796	0.006242471603029479	-0.0014076479515371314
1.35	0.013190837947765106	0.021052908439386335	0.004544051046219172	-0.003171741855551679
1.4500000000000002	0.022278477700636	0.03603467148219714	0.004561013232287924	-0.005722701853263336
1.55	0.024208623406387207	0.03218722654466993	0.010979911053846868	-0.0009500568032265211
1.6500000000000001	0.03744530731689802	0.047693376555687075	0.006920767992190708	-0.00247738841312412
1.75	0.040799915804739656	0.057170146738192394	0.005746408931142286	-0.007563555439422699
1.85	0.047577252268599664	0.056703539999291716	0.011975190683145398	-0.002584756675644891
1.9500000000000002	0.06880288956401737	0.0758621071943324	0.006738924363467408	-0.003388597341039796
2.0500000000000003	0.08475370977818858	0.09720206234232948	0.007441294435567407	-0.007828890737612835
2.15	0.0718942661186545	0.0934567769716972	0.007898388751768215	-0.0030096413258292294
2.25	0.08827141954377969	0.0972831862819811	0.003904820716474953	-0.01004702113283678
2.35	0.1137064833849701	0.12731523873037764	0.011169034889992071	0.0010917321896756799
2.45	0.11157539886935064	0.12616936595600242	0.021169460607139163	-0.006227298023464186
2.5500000000000003	0.11827576485299053	0.14618102893734944	-0.0009321640352633943	-0.02704387554603233
2.6500000000000004	0.12892950384425658	0.14689702690992543	-0.0026578300297508046	0.00972330831600261
2.75	0.14924427042611854	0.15788500131042496	0.025152905760781934	-0.016364755076383575
2.85	0.13708065303939146	0.13550647906477756	0.01604146047398186	0.011703166638118788
2.95	0.2063498320968191	0.23328847940952321	0.008842643491357768	-0.008537193567666404
3.0500000000000003	0.19937336307076797	0.22664174939571857	0.04201853961060652	-0.004920783264331104
3.1500000000000004	0.1957116544040427	0.220895771375951	0.005293176273773389	-0.03009406431091189
3.25	0.2563433548822842	0.2560988046060624	0.006330886523699442	-0.02327406968999203
3.35	0.25642936464380844	0.3036174978425222	0.06587583013702228	0.015785287013250587
3.45	0.31871217471836427	0.27841671683030844	0.014745207840629868	0.022636750152430885
3.5500000000000003	0.27126079269071807	0.3502446615512006	0.00997200060556585	-0.024340194573661683
3.6500000000000004	0.26759754920397577	0.2926618795305333	-0.04798743708124968	-0.06057232728207165
3.75	0.1867158222909023	0.2641612944411763	0.05820447804073423	-0.14591765906026596
3.85	0.3150534686027244	0.3239909665852981	-0.00018161730610535216	0.029889621073041453
3.95	0.16458622623411537	0.29992344582104113	-0.05316207078808157	-0.18646003661296282
